Counting operators in Effective Field Theories

We systematically develop the Hilbert series technique for counting independent operators in Effective Field Theories. In the hope of providing more approachable entry point to the subject we include a detailed introduction of all necessary group theoretic tools (in a rather mathematical definition-theorem-proof style). Finally, we apply the formalism in the case of a single scalar field and also electromagnetic field, partly reproducing and partly extending known results.

==> anc/CountingInEFT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    421957,      10965]
NotebookOptionsPosition[    401644,      10614]
NotebookOutlinePosition[    402837,      10648]
CellTagsIndexPosition[    402679,      10641]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Counting operators in Effective Field Theories", "Title",
 CellChangeTimes->{{3.867663017322501*^9, 
  3.867663028303277*^9}},ExpressionUUID->"d46217a4-32c1-4844-8e06-\
546954f8460d"],

Cell[TextData[StyleBox["by Jon\[AAcute]\[SHacek] Dujava   [ \
https://github.com/jdujava/CountingInEFT ]",
 FontSize->24]], "Author",
 CellChangeTimes->{{3.867663269543338*^9, 3.867663289150105*^9}, {
   3.8695360297356787`*^9, 3.8695360852641687`*^9}, {3.8695486220489197`*^9, 
   3.869548622912086*^9}, {3.869548666394038*^9, 3.86954867039769*^9}, {
   3.869548705809416*^9, 3.869548706573472*^9}, 
   3.881411178098659*^9},ExpressionUUID->"6b452623-8c39-4bcf-a977-\
cff0cbb5eca7"],

Cell[TextData[{
 StyleBox["This is an accompanying Mathematica \[MathematicaIcon] notebook to \
the ",
  FontSize->18],
 StyleBox[ButtonBox["bachelor thesis",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://github.com/jdujava/CountingInEFT/blob/main/CountingInEFT.\
pdf"], None},
  ButtonNote->
   "https://github.com/jdujava/CountingInEFT/blob/main/CountingInEFT.pdf"],
  FontSize->18],
 StyleBox[" [",
  FontSize->18],
 StyleBox[ButtonBox["arXiv",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2211.05759"], None},
  ButtonNote->"https://arxiv.org/abs/2211.05759"],
  FontSize->18],
 StyleBox["] with the same title,\nextensively used for numerous calculations \
in Section 5. We apply the developed group theoretical \nformalism to count \
independent operators for an Effective Field Theory of a single scalar field, \
and \nalso a more complex case of the electromagnetic field. ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.869535748857335*^9, 3.869535996722693*^9}, {
   3.869536107796083*^9, 3.8695361206251707`*^9}, {3.869536815305542*^9, 
   3.869536815641944*^9}, {3.8695376793631887`*^9, 3.869537679364215*^9}, {
   3.869548513088525*^9, 3.869548515569406*^9}, {3.869548556276116*^9, 
   3.869548583559882*^9}, {3.8695488398764067`*^9, 3.869548935533424*^9}, {
   3.8695489867760363`*^9, 3.869549066493704*^9}, 3.869549133147147*^9, {
   3.869549248061647*^9, 3.8695493214334383`*^9}, 3.881339296982082*^9, {
   3.881340325642481*^9, 3.8813403295790977`*^9}, {3.8814107051336*^9, 
   3.881410719481039*^9}, {3.881410964629116*^9, 3.881411005373898*^9}, {
   3.881411059227058*^9, 3.881411098503683*^9}, {3.881411172502121*^9, 
   3.881411181617813*^9}, {3.881411282760338*^9, 3.881411285847199*^9}, {
   3.881411342002412*^9, 3.8814113433832607`*^9}, {3.881411389654772*^9, 
   3.8814113896557913`*^9}, {3.8814114338322773`*^9, 3.881411445510762*^9}, {
   3.8814114805219707`*^9, 3.881411514507659*^9}, 3.881491839781852*^9, {
   3.881491898849497*^9, 
   3.8814918995253363`*^9}},ExpressionUUID->"4e1d67bb-f14c-4135-8c0e-\
5cbb4f241604"],

Cell[CellGroupData[{

Cell["Helper functions", "Section",
 CellChangeTimes->{{3.867571783187276*^9, 3.867571791228703*^9}, {
  3.8675756116594954`*^9, 3.867575614432526*^9}, {3.867663032964135*^9, 
  3.8676630363754683`*^9}, {3.881336525488008*^9, 3.881336526305664*^9}, {
  3.88133954312087*^9, 
  3.881339544669827*^9}},ExpressionUUID->"794fe1e9-d4b7-4781-86c7-\
11ac1b0f9f9d"],

Cell[TextData[{
 StyleBox["In this section we define following helper functions:",
  FontSize->18],
 "\n",
 StyleBox["\t",
  FontSize->16],
 StyleBox["\[EmptyCircle]",
  FontSize->14],
 "  ",
 StyleBox["SimplifyCancel[...]", "Code",
  FontSize->18],
 StyleBox[" \[LongDash]  extension of ",
  FontSize->18],
 StyleBox["Simplify[...]", "Code",
  FontSize->18],
 "\n",
 StyleBox["\t",
  FontSize->16],
 StyleBox["\[EmptyCircle]",
  FontSize->14],
 "  ",
 StyleBox["FullSimplifyCancel[...]", "Code",
  FontSize->18],
 StyleBox[" \[LongDash]  extension of ",
  FontSize->18],
 StyleBox["FullSimplify[...]", "Code",
  FontSize->18],
 "\n",
 StyleBox["\t",
  FontSize->16],
 StyleBox["\[EmptyCircle]",
  FontSize->14],
 "  ",
 StyleBox["FactorOut[...]", "Code",
  FontSize->18],
 StyleBox[" \[LongDash]  factors out a given factor from an expression",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881423753734754*^9, 
   3.8814237808438187`*^9}, {3.881425212236821*^9, 3.881425311375413*^9}, {
   3.881491917475926*^9, 3.8814921019315853`*^9}, {3.881492142100073*^9, 
   3.8814922589318666`*^9}},ExpressionUUID->"7c1bda0a-b74f-4e1e-8311-\
c5ef4e1673bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"extending", " ", 
    RowBox[{"Simplify", "[", "...", "]"}], " ", "by", " ", "the", " ", 
    "transformation", " ", "function", " ", 
    RowBox[{"Cancel", "[", "...", "]"}], "\[IndentingNewLine]", "  ", "with", 
    " ", "the", " ", "automatic", " ", "extension", " ", "to", " ", "roots", 
    " ", "of", " ", "unity"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "without", " ", "this", " ", "Mathematica", " ", "sometimes", " ", 
      "calculates", " ", "wrong", " ", "residues"}], "..."}], " ", "see", " ", 
    TemplateBox[{
      StyleBox[
       RowBox[{"next", " ", "section"}], FontWeight -> "Bold"], {
       FrontEnd`EvaluationNotebook[], "MathematicaWrong"}, ""},
     "HyperlinkDefault"]}], 
   StyleBox[" ",
    FontWeight->"Bold"], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CancelExtension", "[", "f_", "]"}], ":=", 
    RowBox[{"Cancel", "[", 
     RowBox[{"f", ",", 
      RowBox[{"Extension", "\[Rule]", "Automatic"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyCancel", "[", "f_", "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"f", ",", 
      RowBox[{"TransformationFunctions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"CancelExtension", ",", "Automatic"}], "}"}]}], ",", 
      RowBox[{"TimeConstraint", "\[Rule]", "10"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplifyCancel", "[", "f_", "]"}], ":=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"f", ",", 
      RowBox[{"TransformationFunctions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"CancelExtension", ",", "Automatic"}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8544459018425713`*^9, 3.854445920899569*^9}, {
   3.854445979575186*^9, 3.8544460066281033`*^9}, {3.85444630156667*^9, 
   3.854446303821948*^9}, {3.854446348220899*^9, 3.854446370693242*^9}, {
   3.854446402163889*^9, 3.854446403525092*^9}, {3.854446825470883*^9, 
   3.854446832020091*^9}, {3.8544471159516697`*^9, 3.8544471405100594`*^9}, {
   3.854447540580348*^9, 3.854447550016005*^9}, {3.8566911099314127`*^9, 
   3.8566911120042343`*^9}, {3.866976342996633*^9, 3.866976343105657*^9}, {
   3.8669870888810453`*^9, 3.866987089008608*^9}, {3.867578871780078*^9, 
   3.867578872145953*^9}, {3.867658878887076*^9, 3.867658979136766*^9}, {
   3.867659092667492*^9, 3.867659094434545*^9}, {3.8676591311224413`*^9, 
   3.8676591346254807`*^9}, {3.8676594779860163`*^9, 3.867659489113645*^9}, {
   3.867659520515472*^9, 3.86765954083055*^9}, {3.867659611586279*^9, 
   3.8676596122854633`*^9}, {3.867659792262123*^9, 3.867659798188078*^9}, {
   3.867659848961779*^9, 3.867659869465485*^9}, {3.867660128777286*^9, 
   3.867660130974615*^9}, {3.867660948105144*^9, 3.867660948551442*^9}, {
   3.867661130583742*^9, 3.867661130823719*^9}, 3.867664713624722*^9, {
   3.869535173896304*^9, 3.869535316410198*^9}, {3.869535411943206*^9, 
   3.869535413040909*^9}, {3.869537732464822*^9, 3.869537742488447*^9}, {
   3.869557878710168*^9, 3.869557879071417*^9}, {3.881337886341309*^9, 
   3.881337929416894*^9}, 3.881337966690482*^9, {3.8813402936299267`*^9, 
   3.881340305377001*^9}, 3.881416144539246*^9, {3.881423773917389*^9, 
   3.881423775568096*^9}, {3.881423816460013*^9, 3.881423829975029*^9}, {
   3.881492299207841*^9, 3.881492314875491*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4790f6c9-2ee9-4b40-8eb8-57e248296399"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "helper", " ", "function", " ", "to", " ", "factor", " ", "out", " ", 
    "some", " ", "terms", " ", "from", " ", "an", " ", "expression"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "used", " ", "to", " ", "bring", " ", "Hilbert", " ", "series", " ", "to", 
    " ", "their", " ", "\"\<canonical form\>\""}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"FactorOut", "[", 
     RowBox[{"expression_", ",", "factor_"}], "]"}], ":=", 
    RowBox[{"With", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rest", "=", 
        RowBox[{"Cancel", "[", 
         RowBox[{"expression", "/", "factor"}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"rest", "===", 
         RowBox[{"expression", "/", "factor"}]}], ",", "\[IndentingNewLine]", 
        "expression", ",", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
         "do", " ", "nothing", " ", "if", " ", "\"\<rest\>\"", " ", "did", 
          " ", "not", " ", "simplify"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ExpandNumerator", "@", 
           RowBox[{"FullSimplify", "@", "rest"}]}], ",", "factor"}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"so", " ", "we", " ", "can", " ", "apply", " ", 
     RowBox[{"FactorOut", "[", "...", "]"}], " ", "iteratively", " ", "on", 
     " ", "its", " ", "outputs"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FactorOut", "[", 
     RowBox[{"expression_List", ",", "factor_"}], "]"}], ":=", 
    RowBox[{"Flatten", "@", 
     RowBox[{"MapAt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FactorOut", "[", 
         RowBox[{"#", ",", "factor"}], "]"}], "&"}], ",", "expression", ",", 
       "1"}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8543659511991653`*^9, 3.854366015774249*^9}, {
   3.854366053949772*^9, 3.854366151599998*^9}, {3.85436618841238*^9, 
   3.8543661899081173`*^9}, {3.854366263926372*^9, 3.8543662820647087`*^9}, 
   3.854366322808639*^9, {3.8543663726800957`*^9, 3.854366372888185*^9}, {
   3.8543665830879107`*^9, 3.8543665845592117`*^9}, {3.854366700010538*^9, 
   3.854366785284607*^9}, {3.854366837628181*^9, 3.8543668625704317`*^9}, {
   3.8543669563476877`*^9, 3.85436696562071*^9}, {3.854367175349861*^9, 
   3.8543671765532627`*^9}, {3.854367475663397*^9, 3.854367502478174*^9}, {
   3.854367592862443*^9, 3.854367649487378*^9}, 3.854367775331854*^9, {
   3.854368324936247*^9, 3.85436838135003*^9}, {3.85436849307738*^9, 
   3.854368499202489*^9}, {3.85436854673365*^9, 3.854368548235236*^9}, {
   3.854368736877632*^9, 3.8543687383123407`*^9}, {3.854369176311404*^9, 
   3.854369197190629*^9}, {3.854369441334749*^9, 3.854369449418289*^9}, {
   3.854377985938653*^9, 3.854377987801832*^9}, {3.854386968780857*^9, 
   3.854386971330792*^9}, {3.867661504322968*^9, 3.867661511877331*^9}, {
   3.867661585133521*^9, 3.867661594299535*^9}, {3.869535322178479*^9, 
   3.869535400028688*^9}, {3.869574183592794*^9, 3.869574195677124*^9}, {
   3.881338163490982*^9, 3.881338166943845*^9}, {3.881338307194828*^9, 
   3.881338360184712*^9}, {3.881412361457847*^9, 3.8814123878062963`*^9}, {
   3.881412428475464*^9, 3.8814124892228928`*^9}, {3.8814125387243032`*^9, 
   3.881412604360009*^9}, {3.881412641466077*^9, 3.8814126549986897`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"2e444cfc-7d43-4456-8d25-bc48c14da71f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"for", " ", "example"}], " ", "..."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FactorOut", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      SuperscriptBox["q", "8"]}], ",", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"factored", "=", 
    RowBox[{"FactorOut", "[", 
     RowBox[{"%", ",", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8695740810364017`*^9, 3.86957410336086*^9}, {
   3.869574218396758*^9, 3.869574231107449*^9}, 3.881338315802021*^9, {
   3.881338420361771*^9, 3.881338426795348*^9}, {3.881338507271759*^9, 
   3.88133852023696*^9}, {3.8813385649765244`*^9, 3.881338597944931*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f5098363-e6d6-4ae3-91ad-0b94d927bf23"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q", "6"], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "2"], "+", "1"}], ",", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.881338521142877*^9, 3.881338598932596*^9, 
  3.881412391543579*^9, 3.881412442479534*^9, 3.8816080195355597`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"0ba39a27-07b0-43f3-98dd-a1fde0373f51"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q", "4"], "+", "1"}], ",", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", "1"}], ",", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.881338521142877*^9, 3.881338598932596*^9, 
  3.881412391543579*^9, 3.881412442479534*^9, 3.881608019540572*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"48fed0ad-cc1e-42b6-ba3e-34cb6362f4bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Times", "@@", "factored"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "==", 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "8"]}]}], "  ", "//", " ", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8695740810364017`*^9, 3.86957410336086*^9}, {
   3.869574218396758*^9, 3.869574231107449*^9}, 3.881338315802021*^9, {
   3.881338420361771*^9, 3.881338426795348*^9}, {3.881338507271759*^9, 
   3.88133852023696*^9}, {3.881338600820465*^9, 3.881338601652361*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5b2154bb-499a-4463-b81f-64061e4e00f1"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "4"], "+", "1"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.869574099226474*^9, 3.869574132265236*^9}, {
   3.869574184757393*^9, 3.869574202601788*^9}, 3.869574233027732*^9, 
   3.881337533365861*^9, 3.88133821558114*^9, {3.881338369049621*^9, 
   3.881338427228491*^9}, 3.881338521983554*^9, 3.881338602017469*^9, 
   3.8814123926298*^9, 3.8814124431208963`*^9, 3.881608021540354*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"44e42283-c050-4ff9-8d67-db5abd065d94"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.869574099226474*^9, 3.869574132265236*^9}, {
   3.869574184757393*^9, 3.869574202601788*^9}, 3.869574233027732*^9, 
   3.881337533365861*^9, 3.88133821558114*^9, {3.881338369049621*^9, 
   3.881338427228491*^9}, 3.881338521983554*^9, 3.881338602017469*^9, 
   3.8814123926298*^9, 3.8814124431208963`*^9, 3.881608021546829*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"aa857fdb-ae3b-4f5e-b49b-7fe1f1c06c1e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["ResidueSum", "Code"],
 " is not reliable"
}], "Section",
 CellChangeTimes->{{3.869548402707242*^9, 3.869548407968651*^9}, {
  3.88177471308584*^9, 3.881774719560068*^9}},
 CellTags->
  "MathematicaWrong",ExpressionUUID->"1a927533-dd05-4c3b-91e1-7f2d452fbbcb"],

Cell[TextData[{
 StyleBox["Ultimately, we will calculate numerous complex contour integrals \
of rational functions around unit circle.\nThis is most easily done using the \
residue theorem, and appropriate built-in Mathematica functions. \n\
Unfortunately, this sometimes leads to ",
  FontSize->18],
 StyleBox["wrong",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" results, as we would like to illustrate.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, {
   3.881412887535224*^9, 3.881412900172146*^9}, {3.881413032367772*^9, 
   3.8814130350760193`*^9}, {3.8814135224510183`*^9, 3.881413539130541*^9}, {
   3.881413631814385*^9, 3.8814136419720697`*^9}, {3.881415063352392*^9, 
   3.8814153871126947`*^9}, {3.88141542030527*^9, 
   3.881415490803396*^9}},ExpressionUUID->"e97204ac-9bf3-4b6e-8256-\
b56f51dda471"],

Cell[CellGroupData[{

Cell["Example, where everything works", "Subsection",
 CellChangeTimes->{{3.8814164225272427`*^9, 
  3.8814164434697027`*^9}},ExpressionUUID->"81598abd-0ce1-435b-9c6c-\
cb30705ce78b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"consider", " ", "the", " ", "following", " ", "term", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IntegrandsScalar", "[", "...", "]"}], " ", "is", " ", 
      "defined", " ", "in", " ", "section", " ", 
      TemplateBox[{"Integrands", {
         FrontEnd`EvaluationNotebook[], "IntegrandsScalar"}, ""},
       "HyperlinkDefault"]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "calculation", " ", "actually", " ", "verifies", " ", "the", 
    " ", "\"\<by hand\>\"", " ", "part", " ", "of", " ", "Calculation", " ", 
    "5.2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"term44last", "=", 
   RowBox[{
    RowBox[{"IntegrandsScalar", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "//", "Last"}]}]}]], "Input",
 CellChangeTimes->{{3.881413201354149*^9, 3.881413281443136*^9}, {
  3.881413767957135*^9, 3.881413865284924*^9}, {3.8814139246924543`*^9, 
  3.881414030979912*^9}, {3.881414105720587*^9, 3.881414325446719*^9}, {
  3.881416276838052*^9, 3.8814162805979853`*^9}, {3.88141633466348*^9, 
  3.881416349180312*^9}, {3.8814165586921873`*^9, 3.881416582412794*^9}, {
  3.8814168556442213`*^9, 3.881416867814021*^9}, {3.881417018976701*^9, 
  3.8814170192616053`*^9}, {3.881417326754857*^9, 3.8814173269017467`*^9}, {
  3.8814183291658487`*^9, 3.881418355598377*^9}, {3.88141850307136*^9, 
  3.8814185032974043`*^9}, {3.881418547282446*^9, 3.8814185484574337`*^9}, {
  3.881602834466195*^9, 3.881602846710374*^9}, {3.8816029669532003`*^9, 
  3.881603031198688*^9}, {3.881774635881824*^9, 3.88177463742345*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"4f45b97f-5601-44a1-832f-9975c05bc22a"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "8"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "1", ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "(", "1", ")"}], "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     RowBox[{"x", "(", "2", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.881416583910975*^9, 3.8814170972672157`*^9, 3.8814173273581038`*^9, {
   3.881418478265212*^9, 3.881418503605412*^9}, 3.8816029210194807`*^9, 
   3.881608028113165*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"56e640d5-56c8-443a-93fc-2f8f92da9a98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "find", " ", "poles", " ", "of", " ", "the", " ", "term", " ", "in", " ", 
    "the", " ", "variable", " ", 
    RowBox[{"x", "[", "1", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FunctionPoles", "[", 
   RowBox[{"term44last", ",", 
    RowBox[{"x", "[", "1", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.881413201354149*^9, 3.881413281443136*^9}, {
  3.881413767957135*^9, 3.881413865284924*^9}, {3.8814139246924543`*^9, 
  3.881414030979912*^9}, {3.881414105720587*^9, 3.881414325446719*^9}, {
  3.881416276838052*^9, 3.8814162805979853`*^9}, {3.88141633466348*^9, 
  3.881416349180312*^9}, {3.8814165586921873`*^9, 3.8814165856547623`*^9}, {
  3.881417053976076*^9, 3.881417070551777*^9}, {3.881417107842669*^9, 
  3.881417175422387*^9}, {3.88160286498608*^9, 3.881602917528853*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"c262c9c8-dfe1-49c0-ae9f-af5c9165a31d"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox["1", "q"]}], "1"},
     {
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "q"]}], "1"},
     {
      FractionBox["\[ImaginaryI]", "q"], "1"},
     {
      RowBox[{"-", "q"}], "1"},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q"}], "1"},
     {
      RowBox[{"\[ImaginaryI]", " ", "q"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.88141658658803*^9, 3.881417055547523*^9, {3.8814170959148197`*^9, 
   3.881417115612227*^9}, {3.881417168641069*^9, 3.881417175816324*^9}, 
   3.881417328929307*^9, {3.881418497898828*^9, 3.881418504369171*^9}, 
   3.8816029221432323`*^9, 3.881608029905603*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"d6fc64cb-503d-4cff-a896-1dc872238a64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"interesting", ",", " ", 
    RowBox[{
     RowBox[{
     "that", " ", "this", " ", "does", " ", "not", " ", "seem", " ", "to", 
      " ", "finish"}], "..."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FunctionPoles", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"term44last", ",", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"x", "[", "1", "]"}], "]"}], "<", "1"}]}], "}"}], ",", 
    RowBox[{"x", "[", "1", "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Abs", "[", "q", "]"}], "<", "1"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.881417333040544*^9, 3.881417334193953*^9}, {
  3.8816036410497417`*^9, 3.881603691258018*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"ff457957-35cd-4ad7-841b-1886f99a2700"],

Cell[BoxData[
 FormBox["$Aborted", TraditionalForm]], "Output",
 CellChangeTimes->{3.881417341750186*^9, 3.881418603405389*^9, 
  3.8816029462156076`*^9, 3.881608033615664*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"3860a889-9714-44dc-bf18-31f5781088d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "...", " ", "but", " ", "this", " ", "runs", " ", "without", " ", 
    "problems"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "here", " ", "we", " ", "sum", " ", "all", " ", "the", " ", "residues", 
    " ", "inside", " ", "unit", " ", "circle"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ResidueSum", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"term44last", ",", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"x", "[", "1", "]"}], "]"}], "<", "1"}]}], "}"}], ",", 
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"Abs", "[", "q", "]"}], "<", "1"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"integratedonce", "=", 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", "%"}], "//", 
     "FullSimplifyCancel"}]}]}]}]], "Input",
 CellChangeTimes->{{3.881413201354149*^9, 3.881413281443136*^9}, {
   3.881413767957135*^9, 3.881413865284924*^9}, {3.8814139246924543`*^9, 
   3.881414030979912*^9}, {3.881414105720587*^9, 3.881414325446719*^9}, {
   3.881416276838052*^9, 3.8814162805979853`*^9}, {3.88141633466348*^9, 
   3.881416349180312*^9}, {3.8814165586921873`*^9, 3.8814165856547623`*^9}, {
   3.8814166628384523`*^9, 3.8814167549835367`*^9}, 3.881417051298842*^9, {
   3.8816036853656683`*^9, 3.881603750215665*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"97cad294-2ce9-48d3-9b4b-32550f68fd20"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", "1"}], ")"}], " ", 
      RowBox[{"x", "(", "2", ")"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "1"}], ")"}]}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "64"], "+", 
       FractionBox["\[ImaginaryI]", "64"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["q", "2"]}]}], ")"}], " ", 
     RowBox[{"x", "(", "2", ")"}]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", "q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", "q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "\[ImaginaryI]"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "64"], "+", 
       FractionBox["\[ImaginaryI]", "64"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "-", "\[ImaginaryI]"}], ")"}], " ", 
     RowBox[{"x", "(", "2", ")"}]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "+", "\[ImaginaryI]"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.881414237660215*^9, 3.88141432668256*^9}, 
   3.881416012133999*^9, 3.8814162818056*^9, {3.8814164550495358`*^9, 
   3.881416464368547*^9}, {3.8814165783047037`*^9, 3.881416588267528*^9}, 
   3.8814167567337112`*^9, 3.881418622616067*^9, 3.881602948930159*^9, 
   3.881603752847314*^9, 3.881608035615946*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"4f318708-a74b-4ce5-867a-0c94c8da1e80"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"x", "(", "2", ")"}]}], 
    RowBox[{"8", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "1"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.881414237660215*^9, 3.88141432668256*^9}, 
   3.881416012133999*^9, 3.8814162818056*^9, {3.8814164550495358`*^9, 
   3.881416464368547*^9}, {3.8814165783047037`*^9, 3.881416588267528*^9}, 
   3.8814167567337112`*^9, 3.881418622616067*^9, 3.881602948930159*^9, 
   3.881603752847314*^9, 3.8816080356855907`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"ae6dab65-2f1b-4410-8e88-b7eb15463032"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"integration", " ", "in", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", "gives", " ", "us", " ", "final", " ", 
    
    RowBox[{"(", "correct", ")"}], " ", "result"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", 
   RowBox[{"ResidueSum", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"integratedonce", ",", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"x", "[", "2", "]"}], "]"}], "<", "1"}]}], "}"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"Abs", "[", "q", "]"}], "<", "1"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.881416639796755*^9, 3.881416653568416*^9}, {
  3.881416759429984*^9, 3.8814167606063547`*^9}, {3.881603756501186*^9, 
  3.881603789013942*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"985487b6-374b-48a6-a4d0-64bd4c45f855"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", "1"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.881416653954273*^9, 3.881416763955126*^9, 
  3.881418624963456*^9, 3.88160295054036*^9, 3.881608037395382*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"fc8d1be7-2811-4a1a-95ea-e2ecdd40d933"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example, where things start to be problematic", "Subsection",
 CellChangeTimes->{{3.8814164695610943`*^9, 
  3.881416482911491*^9}},ExpressionUUID->"b9a4337b-cb8c-4ee2-8d8d-\
cf617f4f158d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "now", " ", "consider", " ", "the", " ", "following", " ", "term"}], ",", 
    " ", 
    RowBox[{"which", " ", "is", " ", "more", " ", "complicated"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"term", "=", 
   RowBox[{
    RowBox[{"IntegrandsScalar", "[", 
     RowBox[{"4", ",", "5"}], "]"}], "//", "Last"}]}]}]], "Input",
 CellChangeTimes->{{3.8695501901022377`*^9, 3.869550197478615*^9}, {
   3.869550269908084*^9, 3.869550292202958*^9}, {3.8813386149302998`*^9, 
   3.881338615298668*^9}, 3.881339599421266*^9, {3.881415787551097*^9, 
   3.88141582426849*^9}, {3.881415930201517*^9, 3.881415974367182*^9}, {
   3.8814160476023607`*^9, 3.881416090923753*^9}, {3.881416368310544*^9, 
   3.881416389779821*^9}, {3.881603818777814*^9, 3.88160384717649*^9}, {
   3.881603880955842*^9, 3.8816038835596313`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"84bbe220-141d-4e4d-983d-782823ab7446"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "1", ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "(", "1", ")"}], "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "2", ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
    RowBox[{"20", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "5"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "5"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "5"]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "5"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "5"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "5"]}], "-", "1"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.881415974628293*^9, 3.8814160915826073`*^9, {3.8814163683114777`*^9, 
   3.881416389780908*^9}, 3.881603894658967*^9, 3.8816080403996887`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"bc21399a-2b67-4841-b1c5-dcfd806bdd37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"FunctionPoles", "[", "...", "]"}], " ", "seems", " ", "to", " ", 
    "find", " ", "all", " ", "poles", " ", "of", " ", "\"\<term\>\""}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FunctionPoles", "[", 
   RowBox[{"term", ",", 
    RowBox[{"x", "[", "1", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.881413037345701*^9, 3.881413069686882*^9}, {
  3.881414074066304*^9, 3.881414101481246*^9}, {3.881415986954472*^9, 
  3.881415987302135*^9}, {3.881416368315675*^9, 3.881416389781911*^9}, {
  3.881603887216771*^9, 3.8816038881414557`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"42f99e7e-e6ea-4bfe-bb2c-a2486396330f"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RadicalBox[
         RowBox[{"-", "1"}], "5"], "q"]}], "1"},
     {
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "5"}]], "q"], "1"},
     {
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"3", "/", "5"}]], "q"]}], "1"},
     {
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"4", "/", "5"}]], "q"], "1"},
     {
      RowBox[{
       RowBox[{"-", 
        RadicalBox[
         RowBox[{"-", "1"}], "5"]}], " ", "q"}], "1"},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "5"}]], " ", "q"}], "1"},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"3", "/", "5"}]]}], " ", "q"}], "1"},
     {
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"4", "/", "5"}]], " ", "q"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.881413070103429*^9, 3.881413179361937*^9, 3.881414061245112*^9, 
   3.881415987759162*^9, {3.881416368316526*^9, 3.881416389782867*^9}, 
   3.8816038955428267`*^9, 3.881608041552248*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"7a253fea-07b7-46f3-b961-c92252a2ed16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"but", " ", 
    RowBox[{"ResidueSum", "[", "...", "]"}], " ", "is", " ", "not", " ", 
    "able", " ", "to", " ", "calculate", " ", "residues", " ", "in", " ", 
    "unit", " ", "circle"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ResidueSum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"term", ",", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"x", "[", "1", "]"}], "]"}], "<", "1"}]}], "}"}], ",", 
    RowBox[{"x", "[", "1", "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Abs", "[", "q", "]"}], "<", "1"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.881413201354149*^9, 3.881413281443136*^9}, {
  3.881413767957135*^9, 3.881413865284924*^9}, {3.8814139246924543`*^9, 
  3.881414030979912*^9}, {3.881414105720587*^9, 3.881414126124599*^9}, {
  3.8814159908513803`*^9, 3.8814159930293427`*^9}, {3.881416183419833*^9, 
  3.8814162175172462`*^9}, {3.881416368317484*^9, 3.881416389784086*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"6069309b-35fa-4095-acb7-85a881ff9b58"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "ResidueSum", "ncsol", 
    "\"Unable to find the sum of residues of \\!\\(\\*FormBox[RowBox[{\\\"-\\\
\", FractionBox[RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[\\\"q\\\", \\\"10\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"q\\\", \\\"-\\\", RowBox[{\\\"x\\\", \
\\\"(\\\", \\\"1\\\", \\\")\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"x\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}], \
\\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", RowBox[{\\\"q\\\", \\\" \\\", RowBox[{\\\"x\\\", \
\\\"(\\\", \\\"1\\\", \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"q\\\", \\\"-\\\", RowBox[{\\\"x\\\", \
\\\"(\\\", \\\"2\\\", \\\")\\\"}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"x\\\", \\\"(\\\", \\\"1\\\", \
\\\")\\\"}], \\\"-\\\", RowBox[{\\\"x\\\", \\\"(\\\", \\\"2\\\", \
\\\")\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\
\\\", \\\"\[RightSkeleton]\\\"}]}], RowBox[{\\\"20\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"q\\\", \\\"5\\\"], \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"x\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}], \
\\\"5\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"q\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"x\\\", \\\"(\\\", \\\"1\\\", \\\")\\\"}], \
\\\"5\\\"]}]}], \\\")\\\"}]}]]}], TraditionalForm]\\) in the solution set of \
\\!\\(\\*FormBox[RowBox[{TemplateBox[List[RowBox[List[\\\"x\\\", \\\"(\\\", \
\\\"1\\\", \\\")\\\"]]], \\\"Abs\\\"], \\\"<\\\", \\\"1\\\"}], \
TraditionalForm]\\).\"", 2, 42, 1, 20970300884274009110, "Local"},
   "MessageTemplate"], TraditionalForm]], "Message", "MSG",
 CellChangeTimes->{
  3.881416185588542*^9, 3.881416221674753*^9, {3.88141636831845*^9, 
   3.8814163897850513`*^9}, 3.8816039046931553`*^9, 3.8816080447530527`*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"939d70ff-01ef-4510-8162-1bc967112107"],

Cell[BoxData[
 FormBox[
  RowBox[{"ResidueSum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "10"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], "-", 
           RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "(", "1", ")"}], " ", 
            RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "-", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "5"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "5"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "5"]}], "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "5"], "-", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "5"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "5"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "5"]}], "-", "1"}], ")"}]}]]}], 
      ",", 
      RowBox[{
       TemplateBox[{
         RowBox[{"x", "(", "1", ")"}]},
        "Abs"], "<", "1"}]}], "}"}], ",", 
    RowBox[{"x", "(", "1", ")"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      TemplateBox[{"q"},
       "Abs"], "<", "1"}]}]}], "]"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.881413238059252*^9, 3.8814132434871473`*^9}, {
   3.881413277377887*^9, 3.881413302709682*^9}, {3.88141378925334*^9, 
   3.881413866518444*^9}, {3.8814139255742483`*^9, 3.88141403220816*^9}, 
   3.881414062510722*^9, 3.881414127027608*^9, 3.881415994267234*^9, 
   3.881416185602519*^9, 3.881416221689837*^9, {3.881416368319256*^9, 
   3.8814163897858543`*^9}, 3.8816039047383957`*^9, 3.881608044800333*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"768e6b60-3e2a-4e7b-861c-fd91947b63bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "try", " ", "to", " ", "calculate", " ", "one", " ", "particular", " ", 
    "residue", " ", "using", " ", "Mathematica", " ", "function", " ", 
    RowBox[{"Residue", "[", "...", "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"res1", "=", 
   RowBox[{"Residue", "[", 
    RowBox[{"term", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RadicalBox[
          RowBox[{"-", "1"}], "5"]}], " ", "q"}]}], "}"}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.853574540740863*^9, 3.853574682303877*^9}, {
   3.85357477139748*^9, 3.853574821185408*^9}, {3.853574857648471*^9, 
   3.853574880268067*^9}, {3.853575063222035*^9, 3.853575103222211*^9}, 
   3.853575205416709*^9, {3.8540398429304028`*^9, 3.854039847571858*^9}, {
   3.855507362584148*^9, 3.8555073629348087`*^9}, {3.869549596467786*^9, 
   3.869549596796241*^9}, {3.869549881989243*^9, 3.8695499003079557`*^9}, 
   3.869550405620021*^9, {3.869550475882082*^9, 3.869550497478429*^9}, {
   3.869551105222055*^9, 3.869551105741037*^9}, {3.881416016977817*^9, 
   3.8814160172264767`*^9}, {3.881603927853321*^9, 3.881603941235029*^9}, 
   3.881603979888694*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"96e00ba3-894b-4c84-bafc-e993a42215e5"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.853574553452224*^9, 3.853574687544348*^9}, {
   3.853574750885686*^9, 3.8535748234567204`*^9}, {3.853574855030341*^9, 
   3.8535748807202587`*^9}, {3.853575065643659*^9, 3.853575103554152*^9}, {
   3.853575178886489*^9, 3.853575205723672*^9}, 3.853576800814515*^9, 
   3.853681498136673*^9, 3.853681611782619*^9, 3.854039689528803*^9, 
   3.854039728933433*^9, {3.854039843787095*^9, 3.854039847893725*^9}, 
   3.8540989437849073`*^9, 3.85550673826877*^9, 3.8555073634298487`*^9, 
   3.869549597252398*^9, {3.869549884584072*^9, 3.869549900682498*^9}, 
   3.869550406214636*^9, {3.869550476214517*^9, 3.869550505538529*^9}, 
   3.8695511109865294`*^9, 3.881337541399219*^9, 3.881338744432506*^9, 
   3.881412976668195*^9, 3.881413180403935*^9, 3.8814160182553177`*^9, 
   3.881604094891047*^9, 3.8816080462317867`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"9826f0d5-330e-41b0-ad4e-7779c60499b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "use", " ", "standard", " ", "formula", " ", "for", " ", "a", 
    " ", "residue", " ", "in", " ", "the", " ", "case", " ", "of", " ", "a", 
    " ", "simple", " ", "pole"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "can", " ", "also", " ", "try", " ", "to", " ", "calculate", 
    " ", "with", " ", "several", " ", "equivalent", " ", "expressions"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"a", "=", 
    RowBox[{"term", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "+", 
       RowBox[{
        RadicalBox[
         RowBox[{"-", "1"}], "5"], " ", "q"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"b", "=", 
    RowBox[{"Cancel", "[", "a", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"c", "=", 
    RowBox[{"Cancel", "[", 
     RowBox[{"a", ",", 
      RowBox[{"Extension", "\[Rule]", 
       RadicalBox[
        RowBox[{"-", "1"}], "5"]}]}], " ", "]"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQbWDoliGz7Y3j/iebC0D09yjHNhD9c89nML3OxqkH
RNdJFE0G0fe+3w36D6QvVXWEgmjeD0pxIJotRCAeRHcUn/96eucbRyZr2W8g
muf63NVTrrxxzONQ3giip/wx3A+iJ8+adgREZ0RuegmiC+I834DoE8eWfQDR
RyaLfwTRezYWfQXRZcniP0G0z5Ych6lAOmF1H5i+k8V4DkRbruQG002TJS6D
6LaE6VdAdN4Lmbsguurn94cg+n0Yq/I0kDnH/4LpxVHR1TOAdN/tuQ0gWu+m
6TwQvUu7eT6Izjnivx1Em0VJ7gPRSpf2vRJ4/cax5FXiWxBtVhyoawqkhaae
AtMsV++uMgPSCZlPwXTbw5KaSUC6S64ZTAMAcpTVTg==
  "],
 CellLabel->"In[44]:=",ExpressionUUID->"26bd0520-f1ab-4246-8123-c7a85c32e519"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "10"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "1", ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "(", "1", ")"}], "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "2", ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RadicalBox[
         RowBox[{"-", "1"}], "5"], " ", "q"}], "+", 
       RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
    RowBox[{"20", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "5"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "5"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "5"]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "5"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "5"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "5"]}], "-", "1"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8695577728602*^9, 3.869557788316633*^9}, 
   3.86955790375309*^9, 3.869558012467504*^9, 3.869558184774584*^9, 
   3.881337542597947*^9, 3.881338745472054*^9, 3.881412977441*^9, 
   3.8814139813417263`*^9, 3.881416025621441*^9, 3.881604090708572*^9, 
   3.881605276895871*^9, 3.881608047349111*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"c47498a9-4b54-4228-a5c5-631c20fbe606"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "10"], "-", "1"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "-", 
      RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "(", "1", ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RadicalBox[
        RowBox[{"-", "1"}], "5"], " ", "q"}], "+", 
      RowBox[{"x", "(", "1", ")"}]}], ")"}]}], 
   RowBox[{"20", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"x", "(", "1", ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
      RowBox[{"q", " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
      SuperscriptBox[
       RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "1", ")"}]}], "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
      RowBox[{"q", " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"]}], "+", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8695577728602*^9, 3.869557788316633*^9}, 
   3.86955790375309*^9, 3.869558012467504*^9, 3.869558184774584*^9, 
   3.881337542597947*^9, 3.881338745472054*^9, 3.881412977441*^9, 
   3.8814139813417263`*^9, 3.881416025621441*^9, 3.881604090708572*^9, 
   3.881605276895871*^9, 3.8816080474434032`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"fc9ee8d1-ae17-48a7-bac6-d0acb321a7b4"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RadicalBox[
     RowBox[{"-", "1"}], "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "10"], "-", "1"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "-", 
      RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "(", "1", ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
   RowBox[{"20", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "3"], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "5"}]], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"x", "(", "1", ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "5"}]], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"x", "(", "1", ")"}]}], "+", 
      RowBox[{
       RadicalBox[
        RowBox[{"-", "1"}], "5"], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"x", "(", "1", ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "5"}]], " ", "q", " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
      RowBox[{
       RadicalBox[
        RowBox[{"-", "1"}], "5"], " ", "q", " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
      RowBox[{
       RadicalBox[
        RowBox[{"-", "1"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "1", ")"}]}], "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
      RowBox[{"q", " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"]}], "+", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8695577728602*^9, 3.869557788316633*^9}, 
   3.86955790375309*^9, 3.869558012467504*^9, 3.869558184774584*^9, 
   3.881337542597947*^9, 3.881338745472054*^9, 3.881412977441*^9, 
   3.8814139813417263`*^9, 3.881416025621441*^9, 3.881604090708572*^9, 
   3.881605276895871*^9, 3.8816080474844837`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"885c970e-7499-4c1d-8d10-2ce1af5797e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"res2", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "->", 
      RowBox[{
       RowBox[{"-", 
        RadicalBox[
         RowBox[{"-", "1"}], "5"]}], " ", "q"}]}]}], "]"}], " ", "//", " ", 
   "SimplifyCancel"}]}], "\[IndentingNewLine]", 
 RowBox[{"res3", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"b", ",", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "->", 
      RowBox[{
       RowBox[{"-", 
        RadicalBox[
         RowBox[{"-", "1"}], "5"]}], " ", "q"}]}]}], "]"}], " ", "//", " ", 
   "SimplifyCancel"}]}], "\[IndentingNewLine]", 
 RowBox[{"res4", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{"c", ",", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "->", 
      RowBox[{
       RowBox[{"-", 
        RadicalBox[
         RowBox[{"-", "1"}], "5"]}], " ", "q"}]}]}], "]"}], " ", "//", " ", 
   "SimplifyCancel"}]}]}], "Input",
 CellChangeTimes->{{3.869557771506222*^9, 3.869557785643096*^9}, {
  3.869558026623831*^9, 3.869558076734789*^9}, {3.881338740686687*^9, 
  3.881338740977703*^9}, {3.8814160300172043`*^9, 3.8814160368162413`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"804fe748-09de-46bb-a382-5a764d11d45b"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RadicalBox[
     RowBox[{"-", "1"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RadicalBox[
         RowBox[{"-", "1"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RadicalBox[
           RowBox[{"-", "1"}], "5"]}], ")"}], " ", 
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"x", "(", "2", ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RadicalBox[
          RowBox[{"-", "1"}], "5"]}], ")"}], " ", 
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"], "+", "1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RadicalBox[
          RowBox[{"-", "1"}], "5"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"4", "/", "5"}]]}], ")"}], " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"4", "/", "5"}]], "-", "1"}], ")"}], " ", "q", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"], "+", "1"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "5"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RadicalBox[
          RowBox[{"-", "1"}], "5"]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}]}]}], ")"}]}], 
   RowBox[{"100", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "8"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "5"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "6"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "4"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "7"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "5"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "3"], "+", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "8"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "6"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "4"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"], "+", "1"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "7"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "5"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "3"], "+", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "6"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "4"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}]}], "+", 
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "5"], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8695577072213984`*^9, 3.869557731321227*^9}, {
   3.8695577673575897`*^9, 3.869557789944561*^9}, {3.8695580164724216`*^9, 
   3.8695580915210953`*^9}, 3.869558272069347*^9, 3.8813375448136053`*^9, {
   3.88133874153019*^9, 3.881338746821993*^9}, 3.8814129807666273`*^9, 
   3.881416037604766*^9, 3.881604166707926*^9, 3.8816052714070272`*^9, 
   3.881608049633273*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"32aa8b01-e8e1-4425-b579-fd3af25c9aa3"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.8695577072213984`*^9, 3.869557731321227*^9}, {
   3.8695577673575897`*^9, 3.869557789944561*^9}, {3.8695580164724216`*^9, 
   3.8695580915210953`*^9}, 3.869558272069347*^9, 3.8813375448136053`*^9, {
   3.88133874153019*^9, 3.881338746821993*^9}, 3.8814129807666273`*^9, 
   3.881416037604766*^9, 3.881604166707926*^9, 3.8816052714070272`*^9, 
   3.8816080502107067`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"9d6fcabb-a497-44a0-9744-d4f7db0d1c48"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"4", "/", "5"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "10"], "-", "1"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RadicalBox[
        RowBox[{"-", "1"}], "5"], " ", "q"}], "+", 
      RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RadicalBox[
        RowBox[{"-", "1"}], "5"], " ", "q", " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}]}], 
   RowBox[{"20", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "5"}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "5"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"4", "/", "5"}]]}]}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"4", "/", "5"}]], " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "5"}]], " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "5"}]], " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{
       RadicalBox[
        RowBox[{"-", "1"}], "5"], " ", 
       SuperscriptBox["q", "2"]}], "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
      RowBox[{"q", " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"]}], "+", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.8695577072213984`*^9, 3.869557731321227*^9}, {
   3.8695577673575897`*^9, 3.869557789944561*^9}, {3.8695580164724216`*^9, 
   3.8695580915210953`*^9}, 3.869558272069347*^9, 3.8813375448136053`*^9, {
   3.88133874153019*^9, 3.881338746821993*^9}, 3.8814129807666273`*^9, 
   3.881416037604766*^9, 3.881604166707926*^9, 3.8816052714070272`*^9, 
   3.8816080504964733`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"e5cbe491-0ff4-4399-8c9a-231642c71892"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "res2", " ", "and", " ", "res4", " ", "are", " ", "equivalent", " ", 
    RowBox[{"(", "nontrivial", ")"}], " ", "expressions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"res2", " ", "==", " ", "res4"}], " ", "//", " ", 
   "FullSimplifyCancel"}]}]], "Input",
 CellChangeTimes->{{3.8695529403079453`*^9, 3.869552960161125*^9}, {
  3.869557807112133*^9, 3.8695578465248833`*^9}, {3.869558155273574*^9, 
  3.869558171695961*^9}, {3.88133899841002*^9, 3.881339050866475*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"6c482a73-fe1b-4c37-8410-6ff814824fbb"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.869552946359921*^9, 3.869552962258527*^9}, {
   3.869557804522614*^9, 3.869557846832239*^9}, 3.86955803302325*^9, 
   3.8695580935235567`*^9, {3.869558153186339*^9, 3.869558172025044*^9}, 
   3.8695582738095903`*^9, 3.881337547097492*^9, 3.881338749769306*^9, 
   3.881339057940885*^9, 3.881412983622435*^9, 3.881416040941531*^9, 
   3.8816041704660177`*^9, 3.88160805250414*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"6c5984b2-f865-4061-970f-51ed52c8bf98"]
}, Open  ]],

Cell[TextData[{
 StyleBox["We obtained different results (zero or some non-trivial \
expression). It seems that Mathematica has sometimes \nproblems with \
recognising zeros of polynomials (of degree 5 and more, which is \
understendable), so ",
  FontSize->18],
 StyleBox["Residue", "Code",
  FontSize->18],
 StyleBox[" \nor ",
  FontSize->18],
 StyleBox["Limit", "Code",
  FontSize->18],
 StyleBox[" do not recognize the pole, and just return zero.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881421638391852*^9, 
   3.881421638883442*^9}, {3.881422076307705*^9, 3.881422336436355*^9}, {
   3.881422377951783*^9, 3.881422384814098*^9}, {3.8814224512552643`*^9, 
   3.8814224534677*^9}, {3.881422665685237*^9, 3.8814226855014677`*^9}, {
   3.881422723420805*^9, 3.8814228327976294`*^9}, {3.881422871411669*^9, 
   3.881422917713429*^9}, {3.881423011891013*^9, 3.881423018129863*^9}, {
   3.881493311390952*^9, 3.881493314723812*^9}, {3.881604227461751*^9, 
   3.881604377273754*^9}, {3.8816044121784983`*^9, 3.881604447662017*^9}, {
   3.8816045790152187`*^9, 
   3.8816045798138123`*^9}},ExpressionUUID->"487975b3-c0b2-4fd9-887d-\
bfd4e5b45998"],

Cell[TextData[{
 StyleBox["In this particular case, direct calculation of the residue (by a ",
  
  FontSize->18],
 StyleBox["Limit", "Code",
  FontSize->18],
 StyleBox[") with the original expression leads to the \ncorrect result, but \
in general it is rather problematic. However, it ",
  FontSize->18],
 StyleBox["seems",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" that applying ",
  FontSize->18],
 StyleBox["Cancel", "Code",
  FontSize->18],
 StyleBox[" with proper \n",
  FontSize->18],
 StyleBox["Extension", "Code",
  FontSize->18],
 StyleBox[" solves this issue. This is the reason why we will work with \
extended functions ",
  FontSize->18],
 StyleBox["SimplifyCancel", "Code",
  FontSize->18],
 StyleBox[" \nand ",
  FontSize->18],
 StyleBox["FullSimplifyCancel", "Code",
  FontSize->18],
 StyleBox[", which also ",
  FontSize->18],
 StyleBox["seem",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" more efficient in simplifying expressions we encounter.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881421638391852*^9, 
   3.881421638883442*^9}, {3.881422076307705*^9, 3.881422336436355*^9}, {
   3.881422377951783*^9, 3.881422384814098*^9}, {3.8814224512552643`*^9, 
   3.8814224534677*^9}, {3.881422665685237*^9, 3.8814226855014677`*^9}, {
   3.881422723420805*^9, 3.8814228327976294`*^9}, {3.881422871411669*^9, 
   3.881422917713429*^9}, {3.881423011891013*^9, 3.881423018129863*^9}, {
   3.881493311390952*^9, 3.881493314723812*^9}, {3.881604227461751*^9, 
   3.881604234792452*^9}, {3.881604452938312*^9, 3.881604559166294*^9}, {
   3.8816045977556267`*^9, 
   3.881604726101866*^9}},ExpressionUUID->"4232ed2c-f130-4f7e-b4a1-\
e53f8371e87c"],

Cell[TextData[{
 StyleBox["It would be desirable to have a more robust and dependable process \
of calculating residues, but the best\nimplementation we could come up with \
is in section ",
  FontSize->18],
 StyleBox[ButtonBox["Poles and residues",
  BaseStyle->"Hyperlink",
  ButtonData->"PolesandResidues"],
  FontSize->18],
 "."
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881421638391852*^9, 
   3.881421638883442*^9}, {3.881422076307705*^9, 3.881422336436355*^9}, {
   3.881422377951783*^9, 3.881422384814098*^9}, {3.8814224512552643`*^9, 
   3.8814224534677*^9}, {3.881422665685237*^9, 3.8814226855014677`*^9}, {
   3.881422723420805*^9, 3.8814228327976294`*^9}, {3.881422871411669*^9, 
   3.881422917713429*^9}, {3.881423011891013*^9, 3.881423018129863*^9}, {
   3.881493311390952*^9, 3.881493314723812*^9}, {3.881604227461751*^9, 
   3.881604253535578*^9}, {3.88160461180523*^9, 3.881604616362196*^9}, 
   3.881604666772993*^9, 3.881604770379634*^9, {3.881604971310211*^9, 
   3.8816049783332443`*^9}, {3.881605087721187*^9, 3.8816050987528687`*^9}, {
   3.8816051558486853`*^9, 3.881605161308982*^9}, 3.881605287766221*^9, {
   3.88160583478071*^9, 3.881605886233243*^9}, {3.881606376854939*^9, 
   3.8816063867720203`*^9}, {3.881606690183281*^9, 3.88160669511275*^9}, {
   3.881606728731998*^9, 
   3.881606773409483*^9}},ExpressionUUID->"1a766630-d99c-48eb-a5a9-\
acb3788c6ecd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Single scalar field", "Chapter",
 CellChangeTimes->{{3.8676629678426*^9, 3.8676630084804688`*^9}, {
  3.867664691000258*^9, 
  3.86766469122169*^9}},ExpressionUUID->"7b4d1cf8-53dd-4b57-836d-\
6af94b653aee"],

Cell[TextData[StyleBox["This is the main chapter of the notebook, where we \
introduce all necessary definitions/functions \nand procedures which \
calculate Hilbert series (generating functions, whose coefficients encode \n\
the number of operators of a given type, that is number of fields and number \
of derivatives). \nFor simplicity we will at first work in the context of a \
single scalar field, but it is easy to then \nextend the definitions and \
process of calculation (code-wise) to other cases.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881421638391852*^9, 
   3.881421638883442*^9}, {3.881422076307705*^9, 3.881422336436355*^9}, {
   3.881422377951783*^9, 3.881422384814098*^9}, {3.8814224512552643`*^9, 
   3.8814224534677*^9}, {3.881422665685237*^9, 3.8814226855014677`*^9}, {
   3.881422723420805*^9, 3.8814228327976294`*^9}, {3.881422871411669*^9, 
   3.881422917713429*^9}, {3.881423011891013*^9, 3.881423018129863*^9}, {
   3.881493311390952*^9, 
   3.881493314723812*^9}},ExpressionUUID->"734dd2cf-2bbe-4bd9-ac45-\
021261158894"],

Cell[TextData[{
 StyleBox["T",
  FontSize->16],
 StyleBox["hroughout the notebook we use ",
  FontSize->18],
 StyleBox["q",
  FontSize->18,
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" as a grading parameter corresponding to derivatives.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881421638391852*^9, 
   3.881421638883442*^9}, {3.881422076307705*^9, 3.881422336436355*^9}, {
   3.881422377951783*^9, 3.881422384814098*^9}, {3.8814224512552643`*^9, 
   3.8814224534677*^9}, {3.881422665685237*^9, 3.8814226855014677`*^9}, {
   3.881422723420805*^9, 3.8814228327976294`*^9}, {3.881422871411669*^9, 
   3.881422917713429*^9}, {3.881423011891013*^9, 3.881423018129863*^9}, {
   3.881491856846816*^9, 
   3.881491877665628*^9}},ExpressionUUID->"ffeb5a89-88fc-4636-86c8-\
a1b7053cfab8"],

Cell[CellGroupData[{

Cell[TextData[{
 "Graded character of SPGM ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[CapitalPhi]"], TraditionalForm]],ExpressionUUID->
  "30c52b69-71ff-4a2e-b220-a4ca405da6ff"]
}], "Section",
 CellChangeTimes->{{3.8675739269973183`*^9, 3.867573930625811*^9}, {
  3.8675765651856813`*^9, 
  3.867576637057271*^9}},ExpressionUUID->"d1f3d3be-8f41-4737-826c-\
effbf11923c4"],

Cell[TextData[{
 StyleBox["The Single Particle Graded Representation ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[CapitalPhi]"], TraditionalForm]],ExpressionUUID->
  "be1daccc-62d7-43f6-83ab-edd194f238c9"],
 StyleBox[" (SPGR) contains all possible operators of only one \nfield \
\[CapitalPhi] and any number of derivatives (so they are of the type ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[PartialD]", "n"], "\[CapitalPhi]"}], TraditionalForm]],
  ExpressionUUID->"f61bcd96-b0b4-4499-beff-6161efe5f0d3"],
 " ",
 StyleBox["), excluding ones that are trivially \nzero by use of equations of \
motion (EOM). We can assing to SPGM ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[CapitalPhi]"], TraditionalForm]],ExpressionUUID->
  "5108d3b8-5620-479b-9bb3-69c8ca0c84d2"],
 StyleBox[" its graded character. ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881423076372835*^9, 
   3.8814231848462353`*^9}, {3.881423232030479*^9, 3.881423351072391*^9}, {
   3.88142342207395*^9, 3.881423486157407*^9}, {3.88142399068955*^9, 
   3.881423990971678*^9}, {3.8814933224768867`*^9, 
   3.8814933237158813`*^9}},ExpressionUUID->"e5e586c8-27cd-421d-bbe0-\
7be79bf41d69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"graded", " ", "character", " ", "of", " ", "S", 
     RowBox[{"(", "\[Square]", ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "where", " ", "dim", " ", "is", " ", "the", " ", "dimension", " ", "of", 
      " ", "space"}], "-", "time"}], ",", " ", 
    RowBox[{"see", " ", "Example", " ", "3.99"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"P", "[", "dim_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OddQ", "[", "dim", "]"}], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "q"}]], ",", "1"}], "]"}], " ", 
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", " ", 
            RowBox[{"x", "[", "i", "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"q", "/", 
            RowBox[{"x", "[", "i", "]"}]}]}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         FractionBox["dim", "2"]}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQrZET68C47Y0j153dQSDatUg6CUT/4otIAdEvLrYs
A9EG8zpXgeiQQM8rIFqmbNFVEO1yJq2CGUj7XNoGpl/PWbVYYvsbR1MN/eUg
Oj9ZTOrUzjeOQgpl8iB632dvKxCtqnDICUSbvWiuBdEhMn1g+q/BtCbRXW8c
d+y/DKZv7dgx78KFN45rhFbOB9FhGk2LQfSK85fAdMNy7x0g+tPDl0dAdITN
5cyLQJqh+BOY1tPakAeiVwRfLgDRj4PvV4HoKafYqkF0D0vtqt4rbxzFPy/b
CKIl0jdvA9FiHR17QPSlf28OCb5+4/hdz/kwiL5kskU8FkjLrdaRAtEsi3oE
LzK+dRQLngKmAR5zuHY=
  "],ExpressionUUID->"708cea87-7b3e-4300-bdf3-9ee644ad5047"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.8535202139355917`*^9, 3.853520218262793*^9}, {
   3.853520743018201*^9, 3.853520743732575*^9}, 3.853520833439015*^9, {
   3.853522684635747*^9, 3.8535227418020573`*^9}, {3.854098233881208*^9, 
   3.854098234046796*^9}, {3.855503898192834*^9, 3.855503923977017*^9}, {
   3.85550398072148*^9, 3.8555039809466543`*^9}, {3.855504366455427*^9, 
   3.85550436676996*^9}, {3.8555044259219103`*^9, 3.855504426101117*^9}, {
   3.867574044138579*^9, 3.867574044694461*^9}, {3.86757472971902*^9, 
   3.8675747304844303`*^9}, {3.867575815064337*^9, 3.8675758362912807`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"2f5ef577-364a-4014-b522-5f8edcd12431"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"x", "(", "1", ")"}], " ", 
    RowBox[{"x", "(", "2", ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.853520218574929*^9, 3.853520559963085*^9, 3.853520744266767*^9, 
   3.8535208341219063`*^9, {3.8535226856489077`*^9, 3.853522742132298*^9}, 
   3.8535239109502068`*^9, 3.853555203715639*^9, {3.853772940423296*^9, 
   3.853772943134338*^9}, 3.8537731278856363`*^9, 3.85409158875415*^9, {
   3.85409823080645*^9, 3.854098234495817*^9}, 3.855503616569162*^9, {
   3.855503896296979*^9, 3.855503924401383*^9}, {3.8555039773485413`*^9, 
   3.855503981236169*^9}, 3.855504367071724*^9, 3.855504426471766*^9, 
   3.855658007751206*^9, 3.867573990509066*^9, {3.8675740329303207`*^9, 
   3.8675740453427677`*^9}, 3.8675747307896833`*^9, {3.867575817280249*^9, 
   3.867575848698381*^9}, {3.867577207916799*^9, 3.867577223922968*^9}, 
   3.867577305147407*^9, 3.867577512434023*^9, {3.8676478371130457`*^9, 
   3.86764788246506*^9}, 3.867648887965568*^9, 3.868502496540118*^9, 
   3.8813375526485863`*^9, 3.8814234904901667`*^9, 3.88160806330322*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"21822a5d-e003-4e82-b6cc-fffe6e7085ac"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"graded", " ", "character", " ", "of", " ", "SPGM", " ", 
     FormBox[
      SubscriptBox["R", "\[CapitalPhi]"],
      TraditionalForm]}], ",", " ", 
    RowBox[{
    "see", " ", "Derivation", " ", "4.6", " ", "and", " ", "also", " ", 
     "Proposition", " ", "4.5"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Chi]Rscalar", "[", "dim_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}], ")"}], 
    RowBox[{"P", "[", "dim", "]"}], " "}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.853523927364848*^9, 3.853524003089082*^9}, {
   3.853555582846987*^9, 3.853555583137467*^9}, {3.8555043728925343`*^9, 
   3.85550437330171*^9}, {3.867575527330429*^9, 3.867575528221806*^9}, {
   3.867576519761755*^9, 3.867576521838331*^9}, {3.8675766171289797`*^9, 
   3.867576639699774*^9}, {3.867577183757956*^9, 3.867577199251873*^9}, {
   3.867577232290181*^9, 3.867577232925448*^9}, 3.867577307740685*^9, {
   3.867663971023511*^9, 3.867663971140274*^9}, {3.869535653634069*^9, 
   3.869535660823482*^9}, {3.881425062679471*^9, 3.881425094442066*^9}, 
   3.881494743675486*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"89e4a310-a844-4138-87b7-d0afea0f468b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]Rscalar", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.853523963002144*^9, 3.853523966856641*^9}, {
  3.853555586392308*^9, 3.85355558766361*^9}, {3.8555039901168003`*^9, 
  3.855504000707851*^9}, {3.8675740548094*^9, 3.867574055334672*^9}, {
  3.867574733387115*^9, 3.867574734349016*^9}, {3.867575530168573*^9, 
  3.867575530878359*^9}, {3.867576515150957*^9, 3.867576529562695*^9}, {
  3.867577229363681*^9, 3.867577230113697*^9}, {3.867663974773864*^9, 
  3.867663974847293*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"8c07efb0-de64-4f62-9ca5-fae11548991a"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"x", "(", "1", ")"}], " ", 
    RowBox[{"x", "(", "2", ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.853523967146999*^9, 3.8535240044930143`*^9}, 
   3.8535552053226833`*^9, 3.853555588358715*^9, 3.853772960376279*^9, 
   3.853773134346682*^9, {3.855503988151108*^9, 3.855504001141926*^9}, 
   3.855504374319626*^9, 3.855658010052846*^9, 3.8675739924124403`*^9, 
   3.867574055818983*^9, 3.867574691964559*^9, 3.86757473471255*^9, 
   3.867574811988227*^9, {3.867575531249778*^9, 3.867575534760824*^9}, {
   3.867576526125967*^9, 3.867576529835497*^9}, 3.867576642459031*^9, {
   3.867577190239986*^9, 3.8675772369176292`*^9}, 3.867577308913336*^9, 
   3.8675775135573673`*^9, {3.867647853468171*^9, 3.867647880440257*^9}, 
   3.867663975150504*^9, 3.868502497874579*^9, 3.881337554374427*^9, 
   3.881423492629092*^9, 3.881608065022574*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"0fe77dea-9904-4bf9-84e5-9592c4ce5e14"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Graded character of MPGM ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalJ]", "\[CapitalPhi]"], TraditionalForm]],
  ExpressionUUID->"a4f45fc7-85ee-40af-96f5-792880693c6f"],
 " \[LongDash] the Plethystic Exponential"
}], "Section",
 CellChangeTimes->{{3.8675758954987373`*^9, 3.8675759009697723`*^9}, {
   3.867662552582088*^9, 3.867662571363983*^9}, {3.867663062160268*^9, 
   3.867663065924004*^9}, {3.8814251383674383`*^9, 3.88142513836751*^9}, 
   3.8814924398851233`*^9},ExpressionUUID->"ded2f8f9-a3cc-43c8-bb18-\
a87e9b8c30e7"],

Cell[TextData[{
 StyleBox["The Multi-Particle Graded Representation ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalJ]", "\[CapitalPhi]"], TraditionalForm]],
  ExpressionUUID->"2c3bc6d0-8c3b-45c8-9e69-6698d55fba8a"],
 StyleBox[" (MPGR) contains all possible non-trivial operators \n(so they are \
of the type ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[PartialD]", "n"], 
    SuperscriptBox["\[CapitalPhi]", "r"]}], TraditionalForm]],ExpressionUUID->
  "04bf5fe5-c7cf-4fb4-ab43-1207a1aae808"],
 StyleBox[" ",
  FontSize->18],
 StyleBox["). Since \[CapitalPhi] is a boson, it is build by performing all \
symmetric powers \nof SPGM ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[CapitalPhi]"], TraditionalForm]],ExpressionUUID->
  "4cadc448-e2b1-4a88-a7a7-d4899108718c"],
 StyleBox[". In the case of fermions we would just use the exterior \
(anti-symmetric) powers.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.8814235117126703`*^9, 
   3.881423588163333*^9}, {3.8814236221726*^9, 3.88142365838549*^9}, {
   3.8814236897892427`*^9, 3.8814237122509527`*^9}, {3.881423897686504*^9, 
   3.8814240584881372`*^9}, {3.881424092076724*^9, 3.881424120920353*^9}, {
   3.881424305862105*^9, 3.881424306769068*^9}, {3.881424651309113*^9, 
   3.881424659334934*^9}, {3.881424719387941*^9, 3.8814247443989887`*^9}, {
   3.8814247783796453`*^9, 3.881424821776774*^9}, {3.881424864424748*^9, 
   3.8814248722104807`*^9}, {3.88142490566604*^9, 3.881424926131023*^9}, {
   3.8814251452375*^9, 3.8814251452378063`*^9}, {3.881493341688205*^9, 
   3.881493342403557*^9}},ExpressionUUID->"5b31e7a6-d42c-480b-a8d2-\
4b3c53369f62"],

Cell[TextData[{
 StyleBox["We can calculate the graded character of MPGM ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalJ]", "\[CapitalPhi]"], TraditionalForm]],
  ExpressionUUID->"43d4f2c0-a0bd-42d8-b6e6-f6b768866468"],
 StyleBox[" by performing the so-called Plethystic \nExponential (PE) of the \
graded character of the corresponding SPGM ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "\[CapitalPhi]"], TraditionalForm]],ExpressionUUID->
  "062a13b2-92d1-4956-b3b4-1f11f8fc9a0e"],
 StyleBox[". Plethystic Exponential \nessentially generates all symmetric \
powers of its argument.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.8814235117126703`*^9, 
   3.881423588163333*^9}, {3.8814236221726*^9, 3.88142365838549*^9}, {
   3.8814236897892427`*^9, 3.8814237122509527`*^9}, {3.881423897686504*^9, 
   3.8814240584881372`*^9}, {3.881424092076724*^9, 3.881424120920353*^9}, {
   3.881424305862105*^9, 3.881424306769068*^9}, {3.881424651309113*^9, 
   3.881424659334934*^9}, {3.881424719387941*^9, 3.8814247443989887`*^9}, {
   3.8814247783796453`*^9, 3.881424821776774*^9}, {3.881424864424748*^9, 
   3.8814248722104807`*^9}, {3.88142490566604*^9, 3.881424967576795*^9}, {
   3.8814251490471907`*^9, 
   3.881425149047286*^9}},ExpressionUUID->"d821ea0e-898a-4acd-957e-\
664388801f87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "part", " ", "of", " ", "the", " ", "definition", " ", "of", " ", 
     "Plethystic", " ", "Exponential", " ", 
     RowBox[{"(", 
      RowBox[{"see", " ", "Remark", " ", "3.78"}], ")"}]}], ",", " ", 
    RowBox[{"where", "\[IndentingNewLine]", "  ", 
     RowBox[{"f", "[", "k", "]"}], " ", "represents", " ", "that", " ", 
     "arguments", " ", "are", " ", "to", " ", "be", " ", "raised", " ", "to", 
     " ", "the", " ", "kth", " ", "power"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PE", "[", "max_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Phi]", "k"], "k"], 
       RowBox[{"f", "[", "k", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "max"}], "}"}]}], "]"}], "]"}], 
   " "}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852888925449184*^9, 3.852888985912739*^9}, 
   3.852891449630836*^9, {3.8528914996653633`*^9, 3.852891529487076*^9}, {
   3.8528915910397778`*^9, 3.8528916171555853`*^9}, {3.852891667663062*^9, 
   3.852891669506547*^9}, {3.852891755766239*^9, 3.852891783498955*^9}, {
   3.852891820364215*^9, 3.852891859233159*^9}, {3.852891891812405*^9, 
   3.852891920717857*^9}, {3.852891971659007*^9, 3.852892006493855*^9}, {
   3.8528921580798903`*^9, 3.852892160367682*^9}, {3.852893302598329*^9, 
   3.852893304228015*^9}, 3.852979168197912*^9, {3.853086727243458*^9, 
   3.85308673177551*^9}, {3.853768232341387*^9, 3.853768235419918*^9}, {
   3.8675759417145967`*^9, 3.867575941831689*^9}, {3.86757724149543*^9, 
   3.867577242250887*^9}, {3.867662506425439*^9, 3.867662506584116*^9}, {
   3.869536438039752*^9, 3.869536493434853*^9}, {3.881424132582425*^9, 
   3.88142421562752*^9}, {3.881424282032729*^9, 3.8814242914473257`*^9}, {
   3.881493347478651*^9, 3.881493357502729*^9}, {3.8932666210610332`*^9, 
   3.893266621324746*^9}},ExpressionUUID->"e604f9ef-6282-45f6-b166-\
7e682ded1b8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PE", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.8543970360890837`*^9, 3.854397040449054*^9}, {
  3.8675759461898746`*^9, 3.867575946326111*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"7506fdb4-c6ea-4b56-b7ab-6f0de15efe7f"],

Cell[BoxData[
 FormBox[
  RowBox[{"exp", "(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"f", "(", "4", ")"}], " ", 
     SuperscriptBox["\[Phi]", "4"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"f", "(", "3", ")"}], " ", 
     SuperscriptBox["\[Phi]", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"f", "(", "2", ")"}], " ", 
     SuperscriptBox["\[Phi]", "2"]}], "+", 
    RowBox[{
     RowBox[{"f", "(", "1", ")"}], " ", "\[Phi]"}]}], ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.852892161143462*^9, 3.852893305338572*^9, 3.852894048815751*^9, 
   3.852901095437958*^9, 3.852902222695343*^9, 3.85290228331432*^9, 
   3.852903849782547*^9, 3.852906053239449*^9, 3.8529212119648247`*^9, 
   3.852922715976571*^9, 3.852929032114512*^9, 3.852973421670269*^9, 
   3.8529782373087254`*^9, 3.852979717767192*^9, 3.8529879282236032`*^9, 
   3.852990168797647*^9, 3.853068059866811*^9, 3.853079769916792*^9, {
   3.853082454128764*^9, 3.85308246705448*^9}, {3.853086723678809*^9, 
   3.85308673205403*^9}, 3.853086782399557*^9, 3.853093417775673*^9, 
   3.853172715377112*^9, 3.853243074532449*^9, 3.853343475559226*^9, 
   3.853513974806497*^9, 3.853555102931669*^9, 3.853565494327334*^9, 
   3.853565906833281*^9, 3.853566418656652*^9, 3.853574131305874*^9, 
   3.8535781130439034`*^9, 3.85359456295724*^9, 3.853679690635819*^9, 
   3.853690404002945*^9, 3.8537492490841846`*^9, 3.853763198886286*^9, 
   3.853763652668236*^9, 3.853766891052018*^9, {3.853768223448578*^9, 
   3.853768236647972*^9}, {3.854397034821993*^9, 3.854397040704072*^9}, 
   3.855505113600103*^9, 3.855660926879959*^9, 3.8675751583547773`*^9, 
   3.867575949474271*^9, 3.867577243815896*^9, 3.867577515614159*^9, 
   3.867662509948674*^9, 3.868502500223803*^9, 3.8813375579109373`*^9, 
   3.881608070865447*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"fab581e6-95f7-4c20-b9ea-5c9a10d50f33"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "pick", " ", "out", " ", "the", " ", "coefficient", " ", "in", " ", 
     "front", " ", "of", " ", 
     SuperscriptBox["\[Phi]", "r"]}], ",", " ", 
    RowBox[{
    "as", " ", "we", " ", "will", " ", "calculate", " ", "the", " ", 
     "Hilbert", "\[IndentingNewLine]", "  ", "Series", " ", "for", " ", "a", 
     " ", "given", " ", "fixed", " ", "field", " ", "content", " ", 
     RowBox[{"(", 
      RowBox[{"for", " ", "a", " ", "fixed", " ", "power", " ", "r"}], 
      ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PEpick", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"PE", "[", "r", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", "0", ",", "r"}], "}"}]}], "]"}], " ", "//", 
    "Expand"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.85289168119865*^9, 3.852891719779003*^9}, {
   3.852891780100925*^9, 3.852891780426504*^9}, {3.852891864879958*^9, 
   3.852891869466662*^9}, {3.852891929355933*^9, 3.852891949084896*^9}, {
   3.852892012096717*^9, 3.8528920597659817`*^9}, {3.852892165806631*^9, 
   3.852892167995071*^9}, {3.8529899562519484`*^9, 3.852989958865942*^9}, {
   3.8529900467665863`*^9, 3.852990048643216*^9}, {3.853086735263094*^9, 
   3.8530867480941687`*^9}, {3.853086887474269*^9, 3.853086887710318*^9}, {
   3.853093383176532*^9, 3.8530933862646914`*^9}, {3.857921076317197*^9, 
   3.857921076917638*^9}, {3.867575964015296*^9, 3.867575964716857*^9}, {
   3.867576052423287*^9, 3.867576057420644*^9}, {3.8675762705014963`*^9, 
   3.8675762916213827`*^9}, {3.8675763851150417`*^9, 3.867576386311363*^9}, {
   3.869536503606312*^9, 3.869536507470475*^9}, {3.869536650743976*^9, 
   3.869536682480728*^9}, {3.8814242220423927`*^9, 3.8814242283619204`*^9}, {
   3.881424327345957*^9, 3.881424421579481*^9}, {3.881424998266954*^9, 
   3.881424998843513*^9}, {3.8814933495873938`*^9, 3.881493355740349*^9}, 
   3.881601837759935*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"1a949c98-1b58-4a81-aff3-b20fcafd7f73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PEpick", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.8535560893550777`*^9, 3.8535560895801163`*^9}, {
   3.854397042586954*^9, 3.854397064479061*^9}, {3.857921118401276*^9, 
   3.8579211801665087`*^9}, {3.857921211731238*^9, 3.8579212353948174`*^9}, {
   3.867575967255351*^9, 3.867575967744095*^9}, 3.881601848461042*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"129f5daa-d28c-40b7-ad81-c32858269f7d"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"f", "(", "1", ")"}], "4"], "24"], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"f", "(", "2", ")"}], " ", 
    SuperscriptBox[
     RowBox[{"f", "(", "1", ")"}], "2"]}], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"f", "(", "3", ")"}], " ", 
    RowBox[{"f", "(", "1", ")"}]}], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"f", "(", "2", ")"}], "2"], "8"], "+", 
   FractionBox[
    RowBox[{"f", "(", "4", ")"}], "4"]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.852892168427249*^9, 3.852893313140296*^9, 3.852894049930141*^9, 
   3.8529022240039377`*^9, 3.852902284241145*^9, 3.8529038518490677`*^9, 
   3.852906056170862*^9, 3.852921221962226*^9, 3.8529227182199697`*^9, 
   3.852929033426365*^9, 3.852973422696501*^9, 3.852978237404895*^9, 
   3.852979717831245*^9, 3.852987928256979*^9, 3.852989959173423*^9, 
   3.852990051278273*^9, 3.852990168828937*^9, 3.853068059965104*^9, 
   3.853079772889027*^9, {3.853082454162333*^9, 3.85308246708615*^9}, {
   3.8530867356639833`*^9, 3.8530867483399477`*^9}, 3.853086782439891*^9, 
   3.853086888017421*^9, {3.853093384579095*^9, 3.85309338784875*^9}, 
   3.8535560900901613`*^9, {3.8537682252511187`*^9, 3.853768238090004*^9}, 
   3.8540984467949953`*^9, {3.8543970429637814`*^9, 3.8543970647746162`*^9}, 
   3.8556609280489273`*^9, 3.857922309165609*^9, 3.867575972005087*^9, {
   3.867576272045107*^9, 3.867576293376416*^9}, 3.8675763874836617`*^9, 
   3.8675772451629972`*^9, 3.867577516762731*^9, 3.867662512317171*^9, 
   3.8685025015215673`*^9, 3.881337559488694*^9, 3.881608072542481*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"5ad4aa9e-86f3-402b-9445-f7542779d74f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"perform", " ", "the", " ", "\"\<Plethystic substitution\>\""}], 
    ",", " ", 
    RowBox[{
    "which", " ", "finalizes", " ", "the", " ", "definition", " ", "of", " ", 
     "PE"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PlethysticSub", "[", 
      RowBox[{"arg_", ",", "vars_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"arg", "/.", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "->", 
          SuperscriptBox["#", "k"]}], "&"}], "/@", "vars"}], ")"}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PlethysticSub", "[", 
     RowBox[{"arg_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"arg", "/.", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "->", 
         SuperscriptBox["#", "k"]}], "&"}], "/@", 
       RowBox[{"Variables", "[", "arg", "]"}]}], ")"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.853555104731804*^9, 3.853555184086329*^9}, {
  3.854375855396718*^9, 3.85437586764214*^9}, {3.854375922290038*^9, 
  3.854375934152505*^9}, {3.8695366990692873`*^9, 3.869536712711953*^9}, {
  3.881424255635784*^9, 3.881424317350964*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8acd3134-8c7a-4551-9db2-d8cfe5595592"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"PlethysticSub", "[", 
    RowBox[{
     RowBox[{"\[Phi]", " ", "\[Alpha]", " ", "k"}], ",", 
     RowBox[{"Variables", "[", 
      RowBox[{"\[Phi]", " ", "k"}], "]"}], ",", "4"}], "]"}], ",", 
   RowBox[{"PlethysticSub", "[", 
    RowBox[{
     RowBox[{"\[Phi]", " ", "\[Alpha]", " ", "k"}], ",", "4"}], "]"}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.853555186336296*^9, 3.853555222166737*^9}, {
  3.853555387097455*^9, 3.853555387730443*^9}, {3.853555598000296*^9, 
  3.853555599146234*^9}, {3.8535560196842422`*^9, 3.8535560282366877`*^9}, {
  3.853772994474924*^9, 3.8537729948032722`*^9}, {3.8543758781383657`*^9, 
  3.85437595525381*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b8612638-10ab-426e-a8fd-a75a0f84a9e6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Alpha]", " ", 
     SuperscriptBox["k", "4"], " ", 
     SuperscriptBox["\[Phi]", "4"]}], ",", 
    RowBox[{
     SuperscriptBox["\[Alpha]", "4"], " ", 
     SuperscriptBox["k", "4"], " ", 
     SuperscriptBox["\[Phi]", "4"]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8535552135662613`*^9, 3.853555222665304*^9}, 
   3.8535553882603903`*^9, {3.853555593371655*^9, 3.853555599728949*^9}, {
   3.853556020366522*^9, 3.853556029126093*^9}, {3.853772990645095*^9, 
   3.853772995372485*^9}, 3.853773135821772*^9, 3.854098294778493*^9, {
   3.854375869031999*^9, 3.854375955550487*^9}, 3.855504029369272*^9, 
   3.855504378726419*^9, 3.855504994651146*^9, 3.8556609297784033`*^9, 
   3.867575163131712*^9, 3.867575979627433*^9, 3.8675763396094513`*^9, 
   3.867576390848837*^9, 3.8675772464641447`*^9, 3.8675775180059853`*^9, 
   3.867662517596711*^9, 3.868502503355558*^9, 3.881337560952528*^9, 
   3.8814244410790863`*^9, 3.88160807638444*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"d36f5472-73f7-4f6b-a66e-839aa040577a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PlethysticSub", "[", 
  RowBox[{
   RowBox[{"\[Chi]Rscalar", "[", "4", "]"}], ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.867577546460122*^9, 3.867577548284854*^9}, {
  3.867577629755925*^9, 3.867577632308898*^9}, {3.8685024726656713`*^9, 
  3.868502472807561*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"80836472-b8ba-4d1e-bd4d-5499d43d6825"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "1", ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"x", "(", "2", ")"}], "4"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox[
       RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox[
       RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8675775487527733`*^9, {3.867577630335341*^9, 3.867577632740266*^9}, 
   3.867662518393134*^9, 3.8685024731239367`*^9, 3.86850250431376*^9, 
   3.8813375616531487`*^9, 3.881424453393578*^9, 3.881608077425489*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"b8bea653-a8e1-4eaf-97b1-8479739dbaa3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"part", " ", "corresponding", " ", "to", " ", 
     SuperscriptBox["\[Phi]", "r"], " ", "of", " ", "the", " ", "graded", " ",
      "character", " ", "of", " ", "MPGM", " ", 
     FormBox[
      SubscriptBox["\[ScriptCapitalJ]", "\[CapitalPhi]"],
      TraditionalForm]}], ",", " ", 
    RowBox[{"see", " ", "Derivation", " ", "4.7"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Chi]Jscalar", "[", 
    RowBox[{"dim_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"PEpick", "[", "r", "]"}], " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "[", "k_", "]"}], ":>", " ", 
      RowBox[{"PlethysticSub", "[", 
       RowBox[{
        RowBox[{"\[Chi]Rscalar", "[", "dim", "]"}], ",", "k"}], "]"}]}], 
     "}"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.853556527370667*^9, 3.8535566045097837`*^9}, {
   3.85355664730621*^9, 3.853556677708147*^9}, {3.855504539826845*^9, 
   3.85550454015172*^9}, {3.867576032706172*^9, 3.8675760759500437`*^9}, {
   3.867576185127033*^9, 3.867576200602768*^9}, {3.867576358751733*^9, 
   3.86757637899783*^9}, {3.867577150764268*^9, 3.867577153341783*^9}, {
   3.867577250594262*^9, 3.867577251177408*^9}, {3.8675777210438223`*^9, 
   3.8675777212914867`*^9}, {3.867662522921278*^9, 3.867662523052122*^9}, {
   3.867663980955357*^9, 3.867663981067999*^9}, {3.86850248697955*^9, 
   3.868502487202526*^9}, {3.869536726026658*^9, 3.869536755090712*^9}, {
   3.881425101443264*^9, 3.8814251603017178`*^9}, {3.88149476839643*^9, 
   3.881494786525282*^9}, 3.8816018694278107`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"6957b27b-c645-44a4-b2ba-3d03241bf2f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]Jscalar", "[", 
  RowBox[{"4", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.853556680374105*^9, 3.853556710940461*^9}, {
  3.85377306157495*^9, 3.853773061917901*^9}, {3.853773140345346*^9, 
  3.853773142548962*^9}, {3.854098491784289*^9, 3.854098491914542*^9}, {
  3.855504069217121*^9, 3.855504078926162*^9}, {3.855504548795862*^9, 
  3.855504575242034*^9}, {3.8675751852331676`*^9, 3.86757518583869*^9}, {
  3.867576084333168*^9, 3.867576085311359*^9}, {3.867576203374794*^9, 
  3.867576205772551*^9}, {3.867577156085292*^9, 3.867577157687649*^9}, {
  3.8676639824683027`*^9, 3.867663982932263*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"f06206c9-4536-4756-9a2c-0a2e930a54ff"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "1", ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "2", ")"}], "4"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"x", "(", "1", ")"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", " ", 
         RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"x", "(", "2", ")"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", " ", 
         RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "8"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "1", ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "2", ")"}], "4"]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "1", ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "2", ")"}], "4"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"x", "(", "1", ")"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", " ", 
         RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"x", "(", "2", ")"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", " ", 
         RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "1", ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "2", ")"}], "4"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], "2"], " ", 
     
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}], "2"]}]], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "6"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "1", ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "2", ")"}], "4"]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "3"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "3"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "3"]}], "-", "1"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.853556686738872*^9, 3.853556711256839*^9}, {
   3.853773054691675*^9, 3.85377306233258*^9}, 3.853773142860313*^9, 
   3.854098492396237*^9, {3.855504067420169*^9, 3.855504079218009*^9}, 
   3.855504401057519*^9, {3.855504546262711*^9, 3.855504575572995*^9}, 
   3.8556609313135653`*^9, 3.8579223175480967`*^9, {3.867575164732358*^9, 
   3.8675751862717113`*^9}, 3.8675760346586227`*^9, {3.8675760780938272`*^9, 
   3.8675760856462193`*^9}, 3.867576206310474*^9, {3.867576343325317*^9, 
   3.86757639216588*^9}, 3.867577159559988*^9, 3.867577252618051*^9, 
   3.867577519501609*^9, 3.867577723831421*^9, 3.867662532061976*^9, 
   3.867663983341465*^9, {3.8685024887575903`*^9, 3.868502505708112*^9}, 
   3.8813375633170567`*^9, 3.881424457251278*^9, 3.881492612561475*^9, 
   3.881608079774111*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"9333b6a8-608d-4cb0-b41b-7208b1835a43"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Measure in Weyl integration formula", "Section",
 CellChangeTimes->{{3.867575230021739*^9, 3.8675752384252234`*^9}, 
   3.867575459705304*^9},ExpressionUUID->"bcc7dffc-99e2-4b1a-a859-\
91cf114455ac"],

Cell[TextData[StyleBox["Using the Weyl integration formula, we can restrict \
integration of class functions over \na compact Lie group only to its maximal \
torus, but with an appropriately modified measure.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, 3.881425705893477*^9, {
   3.8814258151642036`*^9, 3.881425869909964*^9}, {3.881492854873988*^9, 
   3.881492921679069*^9}, {3.881492965334096*^9, 3.881492994036933*^9}, 
   3.8814931954742117`*^9, {3.88149327620761*^9, 
   3.881493300848957*^9}},ExpressionUUID->"bb1de24b-52f1-41b4-ad56-\
bcfa4240fca1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "modified", " ", "measure", " ", "on", " ", "the", " ", "maximal", " ", 
     "torus", " ", "of", " ", "SO", 
     RowBox[{"(", "dim", ")"}]}], ",", "\[IndentingNewLine]", "   ", 
    RowBox[{
    "see", " ", "Theorem", " ", "3.103", " ", "and", " ", "Example", " ", 
     "3.105"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dgTorus", "[", "dim_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Product", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
          RowBox[{"x", "[", "i", "]"}]}]], 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "dim", "]"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"x", "[", "i", "]"}]}], ",", "1"}], "]"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"x", "[", "i", "]"}], 
              RowBox[{"x", "[", "j", "]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"x", "[", "i", "]"}], 
              RowBox[{"x", "[", "j", "]"}]]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"i", "+", "1"}], ",", 
            FractionBox["dim", "2"]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         FractionBox["dim", "2"]}], "}"}]}], "\[IndentingNewLine]", "]"}], 
     " ", "//", " ", "Simplify"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852906716219817*^9, 3.852906719566079*^9}, {
   3.85290679199234*^9, 3.852907020095519*^9}, {3.8529229876223507`*^9, 
   3.8529230015462027`*^9}, {3.853086584966077*^9, 3.853086656316619*^9}, {
   3.8530881637611217`*^9, 3.853088163940905*^9}, {3.85351616595085*^9, 
   3.853516172778171*^9}, {3.853521991418165*^9, 3.853522086156231*^9}, {
   3.853522168396657*^9, 3.8535222083495493`*^9}, {3.853556942470192*^9, 
   3.853556957317936*^9}, {3.853557346043199*^9, 3.8535573467267103`*^9}, {
   3.853558885008847*^9, 3.853558885276712*^9}, {3.853560288431437*^9, 
   3.853560288627695*^9}, {3.853768152569079*^9, 3.853768152781685*^9}, {
   3.8537682681060753`*^9, 3.8537682708991737`*^9}, {3.855657981380093*^9, 
   3.855657983460126*^9}, {3.85626634801792*^9, 3.856266348366259*^9}, 
   3.867575314382165*^9, {3.867575468696485*^9, 3.86757547903442*^9}, {
   3.867575647785911*^9, 3.867575703218045*^9}, {3.867663115679758*^9, 
   3.8676631323970137`*^9}, {3.8695367787881393`*^9, 3.869536802271209*^9}, {
   3.881493003818074*^9, 3.881493021280196*^9}, {3.8814932182041817`*^9, 
   3.881493259724642*^9}, {3.893266669444018*^9, 
   3.893266679444227*^9}},ExpressionUUID->"2367489f-0b40-443f-8e2c-\
5005bb47536a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dgTorus", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.8538634720506887`*^9, 3.8538634723448133`*^9}, {
  3.854098557981289*^9, 3.854098563135442*^9}, {3.8562654559129753`*^9, 
  3.856265456068417*^9}, {3.867575484609056*^9, 3.867575487136142*^9}, {
  3.8676626140264*^9, 3.8676626301380167`*^9}, {3.8676626696621*^9, 
  3.8676626930880938`*^9}, {3.867663136926848*^9, 3.867663141458282*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"00d307ce-aa98-40e1-aea0-c0390a6e5ac3"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "(", "1", ")"}], "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"x", "(", "1", ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "2", ")"}], "2"]}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.852906934003014*^9, 3.852907038875355*^9}, {
   3.852922998677156*^9, 3.852923001945034*^9}, 3.8529230376352577`*^9, 
   3.852928438881055*^9, 3.852929051428794*^9, {3.852973431281373*^9, 
   3.852973439184888*^9}, 3.852978240075438*^9, 3.85297971804468*^9, 
   3.852987928458376*^9, 3.8529901722275057`*^9, 3.8530680603415537`*^9, {
   3.853082454354931*^9, 3.85308246721493*^9}, {3.8530865855472393`*^9, 
   3.853086656655024*^9}, 3.8530867826619883`*^9, 3.853088164328829*^9, 
   3.853172715742647*^9, 3.8532430749909678`*^9, 3.853343475933092*^9, 
   3.8535139750468903`*^9, 3.853516594239861*^9, 3.853521829711115*^9, {
   3.853522048950815*^9, 3.853522086551291*^9}, {3.853522166206455*^9, 
   3.853522208621945*^9}, 3.85355510297867*^9, {3.8535569431216087`*^9, 
   3.85355695780457*^9}, 3.8535573474787493`*^9, 3.853558885578351*^9, 
   3.853560289054419*^9, 3.853565494376238*^9, 3.853565906910437*^9, 
   3.853566418690894*^9, 3.853574131340029*^9, 3.853578113086257*^9, 
   3.853594563012164*^9, 3.853679690696084*^9, 3.853690404101194*^9, 
   3.853749249138075*^9, 3.8537631989298277`*^9, 3.8537636527071342`*^9, 
   3.853766891096938*^9, 3.853768153048479*^9, 3.853768269695149*^9, 
   3.8537683248364267`*^9, {3.8538634700388947`*^9, 3.8538634727242813`*^9}, {
   3.854098558749991*^9, 3.854098563753029*^9}, 3.8555051242522497`*^9, 
   3.855657985019794*^9, {3.8562654567406187`*^9, 3.85626546733619*^9}, 
   3.8562663293905487`*^9, {3.856266381862336*^9, 3.856266385334845*^9}, 
   3.867575242276846*^9, 3.867575487597981*^9, 3.867577258844493*^9, {
   3.867662614568421*^9, 3.867662630516169*^9}, {3.8676626701657743`*^9, 
   3.867662693435306*^9}, {3.867663121374146*^9, 3.867663141741343*^9}, 
   3.867663986309575*^9, 3.868502509000588*^9, 3.881337566548143*^9, 
   3.881492428943277*^9, 3.881492620555641*^9, 3.881608087829754*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"01352121-9650-4000-bcaa-6accf8891053"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrands", "Section",
 CellChangeTimes->{{3.867576681504797*^9, 3.867576683263892*^9}, {
   3.869571742465869*^9, 3.8695717459695187`*^9}, 
   3.881415563356215*^9},ExpressionUUID->"d6d4710d-f203-4f84-8ad7-\
9e568a7d8717"],

Cell[TextData[StyleBox["Now we are ready to define the integrands, which \
after integration will lead to Hilbert Series. \nIt is efficient to organize \
the calculation by integrating every summand independently.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.8814257783239822`*^9, 
   3.881425800643271*^9}, {3.88149397603924*^9, 3.881493989876978*^9}, {
   3.881494394576571*^9, 3.881494399703093*^9}, {3.8814945041402187`*^9, 
   3.881494567812745*^9}, {3.881494617812742*^9, 
   3.88149462629283*^9}},ExpressionUUID->"d8a55954-a582-4373-91d7-\
0ded733080c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "returns", " ", "a", " ", "list", " ", "of", " ", "summands", " ", "of", 
    " ", "a", " ", "given", " ", "expression"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Summands", "[", "f_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Head", "@", "f"}], "===", "Plus"}], ",", 
     RowBox[{"List", "@@", "f"}], ",", 
     RowBox[{"{", "f", "}"}]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[14]:=",ExpressionUUID->"15850c90-e844-4303-ae8e-d5ecf1a521a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "integrands", " ", "corresponding", " ", "to", " ", "the", " ", "graded", 
     " ", "character", " ", 
     RowBox[{"charJ", "[", "...", "]"}]}], ",", " ", 
    RowBox[{"see", " ", "Derivation", " ", "4.18"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Integrands", "[", 
    RowBox[{"dim_", ",", "r_", ",", "charJ_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"dgTorus", "[", "dim", "]"}], 
    FractionBox["1", 
     RowBox[{"P", "[", "dim", "]"}]], 
    RowBox[{"Summands", "[", 
     RowBox[{"charJ", "[", 
      RowBox[{"dim", ",", "r"}], "]"}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852973568224141*^9, 3.852973653280808*^9}, 
   3.852973712533058*^9, {3.8529900802320757`*^9, 3.852990100130665*^9}, 
   3.853074017557764*^9, {3.853074168223461*^9, 3.8530741708925047`*^9}, 
   3.853088209850113*^9, {3.8530892830945377`*^9, 3.853089311765953*^9}, 
   3.8530932297236032`*^9, {3.853093307829504*^9, 3.853093308324932*^9}, {
   3.8535571764743137`*^9, 3.853557225500257*^9}, {3.853557268923431*^9, 
   3.853557269140518*^9}, {3.853566480088821*^9, 3.853566490949498*^9}, {
   3.853568008029121*^9, 3.853568008900592*^9}, {3.8535697535579853`*^9, 
   3.853569783458449*^9}, {3.853684584128645*^9, 3.853684599035143*^9}, {
   3.853684645550786*^9, 3.85368466243014*^9}, {3.853684697737666*^9, 
   3.85368469902357*^9}, {3.8536853250368423`*^9, 3.853685329263502*^9}, {
   3.853758570258336*^9, 3.8537586004904203`*^9}, {3.853766965152384*^9, 
   3.853766988078896*^9}, {3.853767287653425*^9, 3.8537673546275463`*^9}, {
   3.853767587478242*^9, 3.853767606538309*^9}, {3.853767695178823*^9, 
   3.853767695644025*^9}, {3.853767726119*^9, 3.8537677391632643`*^9}, {
   3.854098609761922*^9, 3.854098624197442*^9}, {3.85439723301064*^9, 
   3.854397279659347*^9}, {3.855398217192449*^9, 3.855398277121399*^9}, 
   3.8556608913900347`*^9, {3.85661603269403*^9, 3.8566160812890167`*^9}, {
   3.8667394799718847`*^9, 3.866739551369689*^9}, {3.866739615101811*^9, 
   3.86673962502984*^9}, {3.8667408333874474`*^9, 3.866740834458366*^9}, {
   3.8667409211308193`*^9, 3.866740934922861*^9}, {3.867576734548748*^9, 
   3.8675768879370327`*^9}, {3.867577104172274*^9, 3.867577117676614*^9}, {
   3.8675772708841867`*^9, 3.8675772914897223`*^9}, {3.867658744581808*^9, 
   3.867658747162642*^9}, {3.867663183384379*^9, 3.867663183672723*^9}, {
   3.867663993744648*^9, 3.8676639938832493`*^9}, {3.867664200006192*^9, 
   3.8676642083851023`*^9}, {3.869537783490724*^9, 3.869537845727539*^9}, {
   3.869537881632019*^9, 3.8695378950258207`*^9}, {3.869537936860902*^9, 
   3.8695379482088547`*^9}, {3.869560359407572*^9, 3.86956037077689*^9}, {
   3.869570243806329*^9, 3.869570274112157*^9}, 3.8695731697847843`*^9, {
   3.881337123635293*^9, 3.881337123961851*^9}, {3.8813404944866667`*^9, 
   3.881340494807006*^9}, {3.881491410889182*^9, 3.881491471125971*^9}, {
   3.893266827261918*^9, 
   3.893266827728589*^9}},ExpressionUUID->"e0c2ea3d-977f-4f66-b484-\
c920251dcf7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "integrands", " ", "corresponding", " ", "to", " ", "a", " ", "single", 
    " ", "scalar", " ", "field"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"IntegrandsScalar", "[", 
    RowBox[{"dim_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"Integrands", "[", 
    RowBox[{"dim", ",", "r", ",", "\[Chi]Jscalar"}], "]"}], " "}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.852973568224141*^9, 3.852973653280808*^9}, 
   3.852973712533058*^9, {3.8529900802320757`*^9, 3.852990100130665*^9}, 
   3.853074017557764*^9, {3.853074168223461*^9, 3.8530741708925047`*^9}, 
   3.853088209850113*^9, {3.8530892830945377`*^9, 3.853089311765953*^9}, 
   3.8530932297236032`*^9, {3.853093307829504*^9, 3.853093308324932*^9}, {
   3.8535571764743137`*^9, 3.853557225500257*^9}, {3.853557268923431*^9, 
   3.853557269140518*^9}, {3.853566480088821*^9, 3.853566490949498*^9}, {
   3.853568008029121*^9, 3.853568008900592*^9}, {3.8535697535579853`*^9, 
   3.853569783458449*^9}, {3.853684584128645*^9, 3.853684599035143*^9}, {
   3.853684645550786*^9, 3.85368466243014*^9}, {3.853684697737666*^9, 
   3.85368469902357*^9}, {3.8536853250368423`*^9, 3.853685329263502*^9}, {
   3.853758570258336*^9, 3.8537586004904203`*^9}, {3.853766965152384*^9, 
   3.853766988078896*^9}, {3.853767287653425*^9, 3.8537673546275463`*^9}, {
   3.853767587478242*^9, 3.853767606538309*^9}, {3.853767695178823*^9, 
   3.853767695644025*^9}, {3.853767726119*^9, 3.8537677391632643`*^9}, {
   3.854098609761922*^9, 3.854098624197442*^9}, {3.85439723301064*^9, 
   3.854397279659347*^9}, {3.855398217192449*^9, 3.855398277121399*^9}, 
   3.8556608913900347`*^9, {3.85661603269403*^9, 3.8566160812890167`*^9}, {
   3.8667394799718847`*^9, 3.866739551369689*^9}, {3.866739615101811*^9, 
   3.86673962502984*^9}, {3.8667408333874474`*^9, 3.866740834458366*^9}, {
   3.8667409211308193`*^9, 3.866740934922861*^9}, {3.867576734548748*^9, 
   3.8675768879370327`*^9}, {3.867577104172274*^9, 3.867577117676614*^9}, {
   3.8675772708841867`*^9, 3.8675772914897223`*^9}, {3.867658744581808*^9, 
   3.867658747162642*^9}, {3.867663183384379*^9, 3.867663183672723*^9}, {
   3.867663993744648*^9, 3.8676639938832493`*^9}, {3.867664200006192*^9, 
   3.8676642083851023`*^9}, {3.869537783490724*^9, 3.869537845727539*^9}, {
   3.869537881632019*^9, 3.8695378950258207`*^9}, {3.869537936860902*^9, 
   3.8695379482088547`*^9}, {3.869560359407572*^9, 3.86956037077689*^9}, {
   3.869570243806329*^9, 3.869570274112157*^9}, 3.8695731697847843`*^9, {
   3.88133757137615*^9, 3.881337572261238*^9}, {3.881494632563162*^9, 
   3.88149463312534*^9}, {3.881494669391796*^9, 3.881494681459261*^9}, 
   3.881494829566646*^9},
 CellTags->"IntegrandsScalar",
 CellLabel->"In[16]:=",ExpressionUUID->"190982a4-129c-4f48-ae82-e50456dd87b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IntegrandsScalar", "[", 
  RowBox[{"4", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.867577091318431*^9, 3.8675770963125143`*^9}, {
  3.867658755724984*^9, 3.86765877926082*^9}, {3.867659151513867*^9, 
  3.8676591518577757`*^9}, {3.867662720985496*^9, 3.867662772699101*^9}, {
  3.8676628116045847`*^9, 3.867662817381259*^9}, {3.867662867318338*^9, 
  3.8676628732680893`*^9}, {3.867664213082425*^9, 3.867664213192277*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"317dceb6-6dcd-4759-8bb5-8b0815bca0e7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "3"]}]]}], ",", 
    
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], "2"], 
       " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}], 
        "2"]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}]}]]}], ",", 
    
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "3"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "3"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "3"]}], "-", "1"}], ")"}]}]]}], ",", 
    
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "8"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]]}]}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8675770967229843`*^9, 3.867577123998106*^9}, {
   3.8675772657005444`*^9, 3.867577314522743*^9}, 3.867577754293434*^9, {
   3.867658751973597*^9, 3.867658779675478*^9}, {3.867662720189433*^9, 
   3.867662768200149*^9}, {3.867662809019609*^9, 3.8676628124001427`*^9}, {
   3.867662869928114*^9, 3.867662873635144*^9}, 3.8676639951703863`*^9, {
   3.867664210914324*^9, 3.867664213615252*^9}, 3.8685025117116327`*^9, 
   3.881337573745646*^9, 3.8816080930113783`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"86f74674-1a64-432b-bf04-e121de6d0127"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Poles and residues", "Section",
 CellChangeTimes->{{3.881415565579576*^9, 3.881415568041254*^9}, 
   3.8814923730062523`*^9},
 CellTags->
  "PolesandResidues",ExpressionUUID->"b7af6b03-ad86-40d2-ac52-9bdf1c05e339"],

Cell[TextData[{
 StyleBox["As pointed out in section ",
  FontSize->18],
 StyleBox[ButtonBox["Mathematica is sometimes wrong",
  BaseStyle->"Hyperlink",
  ButtonData->"MathematicaWrong"],
  FontSize->18],
 StyleBox[", we need to implement \ncalculation of residues in a different \
way then the already built-in functions. ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.8814951473435917`*^9, 
   3.881495153606985*^9}, {3.881597752376642*^9, 3.8815977530013638`*^9}, {
   3.881606857717841*^9, 3.881606922422188*^9}, {3.881606967856636*^9, 
   3.881607066873681*^9}, {3.8816070975904818`*^9, 3.881607149577341*^9}, {
   3.881607181585425*^9, 3.881607192312496*^9}, {3.881607316273417*^9, 
   3.881607337601005*^9}, {3.881607377864089*^9, 
   3.881607388501026*^9}},ExpressionUUID->"072f2a7b-a2f5-4705-83cc-\
1bca40139d7d"],

Cell[TextData[{
 StyleBox["First, we find all poles of a rational expression (using ",
  FontSize->18],
 StyleBox["Roots", "Code",
  FontSize->18],
 StyleBox[" and other functions to parse its output), \nafter which we can \
select out only poles inside unit circle. The residues are then calculated \
using the \nstandard formula for a residue of a finite degree pole (note, \
that ",
  FontSize->18],
 StyleBox["Cancel", "Code",
  FontSize->18],
 StyleBox[" with proper ",
  FontSize->18],
 StyleBox["Extension", "Code",
  FontSize->18],
 StyleBox[" is \nrequired to produce correct results).",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.8814951473435917`*^9, 
   3.881495153606985*^9}, {3.881597752376642*^9, 3.8815977530013638`*^9}, {
   3.881606857717841*^9, 3.881606922422188*^9}, {3.881606967856636*^9, 
   3.881607066873681*^9}, {3.8816070975904818`*^9, 3.881607149577341*^9}, {
   3.881607181585425*^9, 3.881607192312496*^9}, {3.881607316273417*^9, 
   3.881607511171418*^9}, {3.881607646440422*^9, 3.881607708041544*^9}, {
   3.881607759946041*^9, 
   3.8816078534093847`*^9}},ExpressionUUID->"5b10ea75-955d-4f6c-a89a-\
e6a25de8193f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "helper", " ", "function", " ", "to", " ", "format", " ", "the", " ", 
    "output", " ", "of", " ", 
    RowBox[{"Roots", "[", "...", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"converts", " ", "the", " ", "output", " ", "of", " ", 
     RowBox[{"Roots", "[", "...", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"logical", " ", "combinations", " ", "of", " ", "equations"}], 
      ")"}], " ", "to", " ", "set", " ", "of", " ", "rules"}], ",", 
    "\[IndentingNewLine]", "   ", 
    RowBox[{
    "so", " ", "we", " ", "can", " ", "easily", " ", "count", " ", "the", " ",
      "degrees", " ", "of", " ", "poles", " ", "using", " ", 
     RowBox[{"Tally", "[", "...", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "after", " ", "transforming", " ", "rules", " ", "to", " ", "list"}], 
      ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TallyRoots", "=", 
    RowBox[{
     RowBox[{"Flatten", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ToRules", "@", "#"}], "}"}], "/.", 
         RowBox[{"Rule", "->", "List"}]}], " ", "//", " ", "Tally"}], ")"}]}],
      "&"}]}], " ", ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852975047246933*^9, 3.852975143510709*^9}, {
   3.852975224232379*^9, 3.852975237726858*^9}, 3.852975286766265*^9, {
   3.852976196503293*^9, 3.852976198904662*^9}, {3.852989141933155*^9, 
   3.852989154723865*^9}, {3.853070486857626*^9, 3.853070495738056*^9}, {
   3.8530707085304403`*^9, 3.853070711370328*^9}, {3.8530712063785353`*^9, 
   3.853071225043291*^9}, {3.853071323546492*^9, 3.853071324207947*^9}, 
   3.8530718890422792`*^9, {3.853073148649787*^9, 3.8530731969237823`*^9}, {
   3.853073256477199*^9, 3.853073259791876*^9}, {3.853073681281823*^9, 
   3.853073683427629*^9}, {3.853073896636208*^9, 3.853073897422123*^9}, {
   3.853074117947206*^9, 3.853074118163321*^9}, {3.8530748586561604`*^9, 
   3.853074869721727*^9}, {3.853082368081221*^9, 3.8530824626581984`*^9}, {
   3.853082498842123*^9, 3.85308250567327*^9}, {3.8530825599911613`*^9, 
   3.853082561807147*^9}, {3.853089268881516*^9, 3.853089269566378*^9}, {
   3.853089321773612*^9, 3.853089335190398*^9}, {3.853093030426854*^9, 
   3.853093060218213*^9}, {3.853093333490547*^9, 3.853093336519307*^9}, {
   3.853175908264585*^9, 3.853175925007412*^9}, {3.85356514389809*^9, 
   3.853565173842141*^9}, {3.8535652411113863`*^9, 3.853565247585453*^9}, {
   3.853565440410047*^9, 3.853565475251051*^9}, 3.853565680791608*^9, {
   3.8535657478106422`*^9, 3.853565765405794*^9}, {3.853566037058207*^9, 
   3.853566105771063*^9}, {3.853566225022955*^9, 3.853566232952222*^9}, {
   3.853566327114238*^9, 3.853566329526238*^9}, {3.8535664522089653`*^9, 
   3.8535664549225616`*^9}, {3.853566496284589*^9, 3.853566519928364*^9}, {
   3.853566580318095*^9, 3.8535666116047583`*^9}, {3.853567458131666*^9, 
   3.853567459722636*^9}, {3.853568323729889*^9, 3.8535683369756813`*^9}, {
   3.853569436865436*^9, 3.853569490290176*^9}, {3.853569605701305*^9, 
   3.8535696066804123`*^9}, {3.853579688417457*^9, 3.853579696008613*^9}, {
   3.853580011420116*^9, 3.853580074954956*^9}, {3.853580579149377*^9, 
   3.853580585648817*^9}, 3.8535807401841803`*^9, {3.853581930889629*^9, 
   3.853581967046997*^9}, {3.853582039808062*^9, 3.8535820484682207`*^9}, {
   3.8535823895405188`*^9, 3.853582390242395*^9}, {3.8535825867334957`*^9, 
   3.85358268901961*^9}, {3.853594571329241*^9, 3.85359457287407*^9}, {
   3.853594941412077*^9, 3.853594943845237*^9}, {3.853595103730009*^9, 
   3.853595109864086*^9}, {3.853595273729349*^9, 3.853595274582213*^9}, {
   3.853597959548038*^9, 3.853597966127138*^9}, {3.853682514271873*^9, 
   3.8536825172417717`*^9}, {3.8536836204926033`*^9, 
   3.8536836275912313`*^9}, {3.853685410911128*^9, 3.853685417844101*^9}, {
   3.853688344598673*^9, 3.85368835161486*^9}, {3.853688979322633*^9, 
   3.853688988866667*^9}, {3.8536890689256487`*^9, 3.853689153516129*^9}, {
   3.8536892678368673`*^9, 3.8536892727865467`*^9}, {3.85368944297367*^9, 
   3.853689450225267*^9}, {3.853689483587173*^9, 3.853689487246242*^9}, {
   3.853689531914731*^9, 3.85368953681531*^9}, {3.853763276593575*^9, 
   3.8537633359181223`*^9}, {3.853763366461556*^9, 3.853763543482566*^9}, {
   3.853763583286173*^9, 3.853763607156151*^9}, {3.853763699021994*^9, 
   3.853763716677256*^9}, {3.853771191618125*^9, 3.8537711951178017`*^9}, {
   3.853943777627454*^9, 3.853943786491499*^9}, {3.854099235570372*^9, 
   3.854099269878344*^9}, {3.8540993098161077`*^9, 3.854099317703525*^9}, {
   3.854099410823502*^9, 3.854099438137411*^9}, {3.8543635558902893`*^9, 
   3.8543635613458347`*^9}, {3.854363641190444*^9, 3.854363645445181*^9}, {
   3.8543646155611153`*^9, 3.8543646408107433`*^9}, {3.854364682790999*^9, 
   3.854364700249669*^9}, {3.854364775284438*^9, 3.854364776889732*^9}, {
   3.854446667996118*^9, 3.854446698042001*^9}, {3.854446838763214*^9, 
   3.854446839522623*^9}, {3.854449107179307*^9, 3.854449136709943*^9}, {
   3.855660071449007*^9, 3.855660190234281*^9}, {3.85566035430468*^9, 
   3.855660381807949*^9}, {3.855660563917652*^9, 3.85566062792484*^9}, 
   3.855660842817905*^9, {3.866741146517654*^9, 3.8667411648845654`*^9}, {
   3.86765895514062*^9, 3.867658993213272*^9}, {3.8676590975917873`*^9, 
   3.867659100363172*^9}, {3.8676601825356903`*^9, 3.867660182813159*^9}, {
   3.867660370610504*^9, 3.8676603780747004`*^9}, 3.867660435053838*^9, {
   3.868502516829805*^9, 3.868502520023953*^9}, 3.869535022019609*^9, 
   3.8695351613794537`*^9, {3.869570378868805*^9, 3.869570761908546*^9}, {
   3.86957080835174*^9, 3.869570948583516*^9}, {3.869570984731636*^9, 
   3.869570987205287*^9}, {3.869571029866271*^9, 3.869571157388014*^9}, {
   3.881336615063734*^9, 3.8813366436608477`*^9}, {3.8813367341934023`*^9, 
   3.881336744707531*^9}, 3.881336812182448*^9, {3.881336842750539*^9, 
   3.8813368430642033`*^9}, {3.881336937461131*^9, 3.881336992598612*^9}, {
   3.881337024186121*^9, 3.881337106998115*^9}, {3.881337169539432*^9, 
   3.881337249163785*^9}, {3.881337303070592*^9, 3.881337366452972*^9}, {
   3.881337409530354*^9, 3.881337409634623*^9}, {3.881338966719486*^9, 
   3.881338967119604*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"6a5f0009-49da-45d5-a565-3716bb7dfe92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "find", " ", "all", " ", "poles", " ", "of", " ", "a", " ", "given", " ", 
    "variable", " ", "for", " ", "every", " ", "integrand"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"getPolesAll", "[", 
    RowBox[{"integrands_", ",", "var_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"TallyRoots", "@", 
      RowBox[{"Roots", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Denominator", "@", "#"}], "==", "0"}], ",", "var"}], 
       "]"}]}], " ", "&"}], " ", "/@", " ", "integrands"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852975047246933*^9, 3.852975143510709*^9}, {
   3.852975224232379*^9, 3.852975237726858*^9}, 3.852975286766265*^9, {
   3.852976196503293*^9, 3.852976198904662*^9}, {3.852989141933155*^9, 
   3.852989154723865*^9}, {3.853070486857626*^9, 3.853070495738056*^9}, {
   3.8530707085304403`*^9, 3.853070711370328*^9}, {3.8530712063785353`*^9, 
   3.853071225043291*^9}, {3.853071323546492*^9, 3.853071324207947*^9}, 
   3.8530718890422792`*^9, {3.853073148649787*^9, 3.8530731969237823`*^9}, {
   3.853073256477199*^9, 3.853073259791876*^9}, {3.853073681281823*^9, 
   3.853073683427629*^9}, {3.853073896636208*^9, 3.853073897422123*^9}, {
   3.853074117947206*^9, 3.853074118163321*^9}, {3.8530748586561604`*^9, 
   3.853074869721727*^9}, {3.853082368081221*^9, 3.8530824626581984`*^9}, {
   3.853082498842123*^9, 3.85308250567327*^9}, {3.8530825599911613`*^9, 
   3.853082561807147*^9}, {3.853089268881516*^9, 3.853089269566378*^9}, {
   3.853089321773612*^9, 3.853089335190398*^9}, {3.853093030426854*^9, 
   3.853093060218213*^9}, {3.853093333490547*^9, 3.853093336519307*^9}, {
   3.853175908264585*^9, 3.853175925007412*^9}, {3.85356514389809*^9, 
   3.853565173842141*^9}, {3.8535652411113863`*^9, 3.853565247585453*^9}, {
   3.853565440410047*^9, 3.853565475251051*^9}, 3.853565680791608*^9, {
   3.8535657478106422`*^9, 3.853565765405794*^9}, {3.853566037058207*^9, 
   3.853566105771063*^9}, {3.853566225022955*^9, 3.853566232952222*^9}, {
   3.853566327114238*^9, 3.853566329526238*^9}, {3.8535664522089653`*^9, 
   3.8535664549225616`*^9}, {3.853566496284589*^9, 3.853566519928364*^9}, {
   3.853566580318095*^9, 3.8535666116047583`*^9}, {3.853567458131666*^9, 
   3.853567459722636*^9}, {3.853568323729889*^9, 3.8535683369756813`*^9}, {
   3.853569436865436*^9, 3.853569490290176*^9}, {3.853569605701305*^9, 
   3.8535696066804123`*^9}, {3.853579688417457*^9, 3.853579696008613*^9}, {
   3.853580011420116*^9, 3.853580074954956*^9}, {3.853580579149377*^9, 
   3.853580585648817*^9}, 3.8535807401841803`*^9, {3.853581930889629*^9, 
   3.853581967046997*^9}, {3.853582039808062*^9, 3.8535820484682207`*^9}, {
   3.8535823895405188`*^9, 3.853582390242395*^9}, {3.8535825867334957`*^9, 
   3.85358268901961*^9}, {3.853594571329241*^9, 3.85359457287407*^9}, {
   3.853594941412077*^9, 3.853594943845237*^9}, {3.853595103730009*^9, 
   3.853595109864086*^9}, {3.853595273729349*^9, 3.853595274582213*^9}, {
   3.853597959548038*^9, 3.853597966127138*^9}, {3.853682514271873*^9, 
   3.8536825172417717`*^9}, {3.8536836204926033`*^9, 
   3.8536836275912313`*^9}, {3.853685410911128*^9, 3.853685417844101*^9}, {
   3.853688344598673*^9, 3.85368835161486*^9}, {3.853688979322633*^9, 
   3.853688988866667*^9}, {3.8536890689256487`*^9, 3.853689153516129*^9}, {
   3.8536892678368673`*^9, 3.8536892727865467`*^9}, {3.85368944297367*^9, 
   3.853689450225267*^9}, {3.853689483587173*^9, 3.853689487246242*^9}, {
   3.853689531914731*^9, 3.85368953681531*^9}, {3.853763276593575*^9, 
   3.8537633359181223`*^9}, {3.853763366461556*^9, 3.853763543482566*^9}, {
   3.853763583286173*^9, 3.853763607156151*^9}, {3.853763699021994*^9, 
   3.853763716677256*^9}, {3.853771191618125*^9, 3.8537711951178017`*^9}, {
   3.853943777627454*^9, 3.853943786491499*^9}, {3.854099235570372*^9, 
   3.854099269878344*^9}, {3.8540993098161077`*^9, 3.854099317703525*^9}, {
   3.854099410823502*^9, 3.854099438137411*^9}, {3.8543635558902893`*^9, 
   3.8543635613458347`*^9}, {3.854363641190444*^9, 3.854363645445181*^9}, {
   3.8543646155611153`*^9, 3.8543646408107433`*^9}, {3.854364682790999*^9, 
   3.854364700249669*^9}, {3.854364775284438*^9, 3.854364776889732*^9}, {
   3.854446667996118*^9, 3.854446698042001*^9}, {3.854446838763214*^9, 
   3.854446839522623*^9}, {3.854449107179307*^9, 3.854449136709943*^9}, {
   3.855660071449007*^9, 3.855660190234281*^9}, {3.85566035430468*^9, 
   3.855660381807949*^9}, {3.855660563917652*^9, 3.85566062792484*^9}, 
   3.855660842817905*^9, {3.866741146517654*^9, 3.8667411648845654`*^9}, {
   3.86765895514062*^9, 3.867658993213272*^9}, {3.8676590975917873`*^9, 
   3.867659100363172*^9}, {3.8676601825356903`*^9, 3.867660182813159*^9}, {
   3.867660370610504*^9, 3.8676603780747004`*^9}, 3.867660435053838*^9, {
   3.868502516829805*^9, 3.868502520023953*^9}, 3.869535022019609*^9, 
   3.8695351613794537`*^9, {3.869570378868805*^9, 3.869570761908546*^9}, {
   3.86957080835174*^9, 3.869570948583516*^9}, {3.869570984731636*^9, 
   3.869570987205287*^9}, {3.869571029866271*^9, 3.869571157388014*^9}, {
   3.881336615063734*^9, 3.8813366436608477`*^9}, {3.8813367341934023`*^9, 
   3.881336744707531*^9}, {3.881336812182448*^9, 3.88133683292846*^9}, 
   3.88133739021982*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"2a4d6606-a32f-4343-a98e-6b4499e8888f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"integrands44", "=", 
  RowBox[{"IntegrandsScalar", "[", 
   RowBox[{"4", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8676591552806673`*^9, 3.8676591608454027`*^9}, {
  3.867659404912518*^9, 3.8676594051632423`*^9}, {3.867660540440254*^9, 
  3.867660545078578*^9}, {3.867664218082418*^9, 3.867664223825507*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"8def1bdb-ab00-4967-8365-53429a379754"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "3"]}]]}], ",", 
    
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], "2"], 
       " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}], 
        "2"]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}]}]]}], ",", 
    
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "3"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "3"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "3"]}], "-", "1"}], ")"}]}]]}], ",", 
    
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "8"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]]}]}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.867659161494474*^9, 3.867659405452709*^9, 3.867659491818392*^9, {
   3.867659525311742*^9, 3.867659542721306*^9}, 3.86765961407325*^9, 
   3.867659800363853*^9, {3.867659855956873*^9, 3.867659871206479*^9}, 
   3.86766021148282*^9, 3.86766043771793*^9, 3.867660467807275*^9, 
   3.8676605465003567`*^9, 3.867663997557959*^9, {3.8676642205141478`*^9, 
   3.867664225136313*^9}, 3.86850252251868*^9, 3.869570949948885*^9, 
   3.869570988455975*^9, 3.8695712382870398`*^9, 3.88133757919035*^9, 
   3.881426027036271*^9, 3.881608098979328*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"ddb1d4e2-62da-4588-b20e-f7f3f313f8aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Roots", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Denominator", "@", "#"}], "==", "0"}], ",", 
     RowBox[{"x", "[", "1", "]"}]}], "]"}], " ", "&"}], " ", "/@", " ", 
  "integrands44"}]], "Input",
 CellChangeTimes->{{3.867660439220586*^9, 3.867660518192507*^9}, {
   3.8676605487466593`*^9, 3.867660554377039*^9}, {3.8676642268109283`*^9, 
   3.867664232309629*^9}, 3.8813376082094517`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"63f6866b-d22a-429a-89dd-b81918cc5828"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", "q"}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", "q"}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", "q"}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["1", "q"]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["1", "q"]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["1", "q"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", "q"}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", "q"}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", "q"}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", "q"}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["1", "q"]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["1", "q"]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", 
       FractionBox["1", "q"]}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", 
       FractionBox["1", "q"]}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", "q"}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["1", "q"]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", "q"}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", "q"}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["1", "q"]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", 
       FractionBox["1", "q"]}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", "q"}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{
       RowBox[{"-", 
        RadicalBox[
         RowBox[{"-", "1"}], "3"]}], " ", "q"}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", "q"}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], "q"]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", 
       FractionBox[
        RadicalBox[
         RowBox[{"-", "1"}], "3"], "q"]}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["1", "q"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"\[ImaginaryI]", " ", "q"}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", "q"}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q"}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", "q"}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["\[ImaginaryI]", "q"]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", 
       FractionBox["1", "q"]}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "q"]}]}], "\[Or]", 
     RowBox[{
      RowBox[{"x", "(", "1", ")"}], "\[LongEqual]", 
      FractionBox["1", "q"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.881337609896453*^9, 3.881426033425253*^9, 
  3.881608100071763*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"3cda3b73-d7aa-4547-a2a5-28a783c62d5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"getPolesAll", "[", 
  RowBox[{"integrands44", ",", 
   RowBox[{"x", "[", "1", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.867660439220586*^9, 3.867660518192507*^9}, {
  3.8676605487466593`*^9, 3.867660554377039*^9}, {3.8676642268109283`*^9, 
  3.867664232309629*^9}, {3.8813376082094517`*^9, 3.88133762176082*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"60192992-8304-4abb-bb91-370d60980530"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], "q", "3"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        FractionBox["1", "q"], "3"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], "q", "2"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", "q"}], "2"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        FractionBox["1", "q"], "2"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", 
         FractionBox["1", "q"]}], "2"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], "q", "2"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        FractionBox["1", "q"], "2"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", 
         FractionBox["1", "q"]}], "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{
         RowBox[{"-", 
          RadicalBox[
           RowBox[{"-", "1"}], "3"]}], " ", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], "q", "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]], "q"], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", 
         FractionBox[
          RadicalBox[
           RowBox[{"-", "1"}], "3"], "q"]}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        FractionBox["1", "q"], "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"\[ImaginaryI]", " ", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], "q", "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        FractionBox["\[ImaginaryI]", "q"], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", 
         FractionBox["1", "q"]}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", "q"]}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        FractionBox["1", "q"], "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.8813376233241243`*^9, 3.881426034849532*^9, 
  3.881608101462606*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"c7e0380a-4db4-4e95-a3ca-7e7e4ec8cb32"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "select", " ", "out", " ", "only", " ", "poles", " ", "inside", " ", 
     "unit", " ", "circle", " ", 
     RowBox[{"(", 
      RowBox[{"assuming", " ", "|", "q", "|", 
       RowBox[{"<", "1"}]}], ")"}], " ", "just", " ", "by", " ", 
     "arbitrarily", " ", "evaluating", " ", "expressions", " ", "for", " ", 
     "q"}], "=", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "combination", " ", "\"\<... // PowerExpand // FullSimplify\>\"", " ", 
     "transforms", " ", "terms", " ", 
     SqrtBox[
      RowBox[{"-", 
       SuperscriptBox["q", "2"]}]]}], " ", "\[Function]", " ", 
    "\[ImaginaryI]q"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"getPolesInside", "[", 
     RowBox[{"integrands_", ",", "var_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{"q", "->", 
                 FractionBox["1", "2"]}], "}"}]}], "]"}], "<", "1"}], "&"}]}],
           "]"}], "&"}], "/@", " ", 
        RowBox[{"getPolesAll", "[", 
         RowBox[{"integrands", ",", "var"}], "]"}]}], " ", "//", 
       "FullSimplify"}], "//", " ", "PowerExpand"}], "//", "FullSimplify"}]}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "pick", " ", "first", " ", "variable", " ", "excluding", " ", "q", " ", 
     "and", " ", "find", " ", "its", " ", "poles", " ", "inside", " ", "unit",
      " ", "circle"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"getPolesInside", "[", "integrands_", "]"}], ":=", 
    RowBox[{"getPolesInside", "[", 
     RowBox[{"integrands", ",", 
      RowBox[{"First", "@", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "integrands", "]"}], ",", "q"}], "]"}]}]}],
      "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852975047246933*^9, 3.852975143510709*^9}, {
   3.852975224232379*^9, 3.852975237726858*^9}, 3.852975286766265*^9, {
   3.852976196503293*^9, 3.852976198904662*^9}, {3.852989141933155*^9, 
   3.852989154723865*^9}, {3.853070486857626*^9, 3.853070495738056*^9}, {
   3.8530707085304403`*^9, 3.853070711370328*^9}, {3.8530712063785353`*^9, 
   3.853071225043291*^9}, {3.853071323546492*^9, 3.853071324207947*^9}, 
   3.8530718890422792`*^9, {3.853073148649787*^9, 3.8530731969237823`*^9}, {
   3.853073256477199*^9, 3.853073259791876*^9}, {3.853073681281823*^9, 
   3.853073683427629*^9}, {3.853073896636208*^9, 3.853073897422123*^9}, {
   3.853074117947206*^9, 3.853074118163321*^9}, {3.8530748586561604`*^9, 
   3.853074869721727*^9}, {3.853082368081221*^9, 3.8530824626581984`*^9}, {
   3.853082498842123*^9, 3.85308250567327*^9}, {3.8530825599911613`*^9, 
   3.853082561807147*^9}, {3.853089268881516*^9, 3.853089269566378*^9}, {
   3.853089321773612*^9, 3.853089335190398*^9}, {3.853093030426854*^9, 
   3.853093060218213*^9}, {3.853093333490547*^9, 3.853093336519307*^9}, {
   3.853175908264585*^9, 3.853175925007412*^9}, {3.85356514389809*^9, 
   3.853565173842141*^9}, {3.8535652411113863`*^9, 3.853565247585453*^9}, {
   3.853565440410047*^9, 3.853565475251051*^9}, 3.853565680791608*^9, {
   3.8535657478106422`*^9, 3.853565765405794*^9}, {3.853566037058207*^9, 
   3.853566105771063*^9}, {3.853566225022955*^9, 3.853566232952222*^9}, {
   3.853566327114238*^9, 3.853566329526238*^9}, {3.8535664522089653`*^9, 
   3.8535664549225616`*^9}, {3.853566496284589*^9, 3.853566519928364*^9}, {
   3.853566580318095*^9, 3.8535666116047583`*^9}, {3.853567458131666*^9, 
   3.853567459722636*^9}, {3.853568323729889*^9, 3.8535683369756813`*^9}, {
   3.853569436865436*^9, 3.853569490290176*^9}, {3.853569605701305*^9, 
   3.8535696066804123`*^9}, {3.853579688417457*^9, 3.853579696008613*^9}, {
   3.853580011420116*^9, 3.853580074954956*^9}, {3.853580579149377*^9, 
   3.853580585648817*^9}, 3.8535807401841803`*^9, {3.853581930889629*^9, 
   3.853581967046997*^9}, {3.853582039808062*^9, 3.8535820484682207`*^9}, {
   3.8535823895405188`*^9, 3.853582390242395*^9}, {3.8535825867334957`*^9, 
   3.85358268901961*^9}, {3.853594571329241*^9, 3.85359457287407*^9}, {
   3.853594941412077*^9, 3.853594943845237*^9}, {3.853595103730009*^9, 
   3.853595109864086*^9}, {3.853595273729349*^9, 3.853595274582213*^9}, {
   3.853597959548038*^9, 3.853597966127138*^9}, {3.853682514271873*^9, 
   3.8536825172417717`*^9}, {3.8536836204926033`*^9, 
   3.8536836275912313`*^9}, {3.853685410911128*^9, 3.853685417844101*^9}, {
   3.853688344598673*^9, 3.85368835161486*^9}, {3.853688979322633*^9, 
   3.853688988866667*^9}, {3.8536890689256487`*^9, 3.853689153516129*^9}, {
   3.8536892678368673`*^9, 3.8536892727865467`*^9}, {3.85368944297367*^9, 
   3.853689450225267*^9}, {3.853689483587173*^9, 3.853689487246242*^9}, {
   3.853689531914731*^9, 3.85368953681531*^9}, {3.853763276593575*^9, 
   3.8537633359181223`*^9}, {3.853763366461556*^9, 3.853763543482566*^9}, {
   3.853763583286173*^9, 3.853763607156151*^9}, {3.853763699021994*^9, 
   3.853763716677256*^9}, {3.853771191618125*^9, 3.8537711951178017`*^9}, {
   3.853943777627454*^9, 3.853943786491499*^9}, {3.854099235570372*^9, 
   3.854099269878344*^9}, {3.8540993098161077`*^9, 3.854099317703525*^9}, {
   3.854099410823502*^9, 3.854099438137411*^9}, {3.8543635558902893`*^9, 
   3.8543635613458347`*^9}, {3.854363641190444*^9, 3.854363645445181*^9}, {
   3.8543646155611153`*^9, 3.8543646408107433`*^9}, {3.854364682790999*^9, 
   3.854364700249669*^9}, {3.854364775284438*^9, 3.854364776889732*^9}, {
   3.854446667996118*^9, 3.854446698042001*^9}, {3.854446838763214*^9, 
   3.854446839522623*^9}, {3.854449107179307*^9, 3.854449136709943*^9}, {
   3.855660071449007*^9, 3.855660190234281*^9}, {3.85566035430468*^9, 
   3.855660381807949*^9}, {3.855660563917652*^9, 3.85566062792484*^9}, 
   3.855660842817905*^9, {3.866741146517654*^9, 3.8667411648845654`*^9}, {
   3.86765895514062*^9, 3.867658993213272*^9}, {3.8676590975917873`*^9, 
   3.867659100363172*^9}, {3.8676601825356903`*^9, 3.867660182813159*^9}, {
   3.867660370610504*^9, 3.8676603780747004`*^9}, 3.867660435053838*^9, {
   3.868502516829805*^9, 3.868502520023953*^9}, 3.869535022019609*^9, 
   3.8695351613794537`*^9, {3.869570378868805*^9, 3.869570761908546*^9}, {
   3.86957080835174*^9, 3.869570948583516*^9}, {3.869570984731636*^9, 
   3.869570987205287*^9}, {3.869571029866271*^9, 3.8695712136163054`*^9}, {
   3.881336788375764*^9, 3.881336788590703*^9}, {3.8813374318352127`*^9, 
   3.881337434292481*^9}, {3.881337484520516*^9, 3.8813374850881042`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"60c8cb61-dd3b-43fe-b9d0-3fe910c0d650"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"getPolesInside", "[", "integrands44", "]"}]], "Input",
 CellChangeTimes->{{3.867660439220586*^9, 3.867660518192507*^9}, {
  3.8676605487466593`*^9, 3.867660554377039*^9}, {3.8676642268109283`*^9, 
  3.867664232309629*^9}, {3.8813376082094517`*^9, 3.88133762176082*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"15ece011-af91-4ce6-9023-bf9395b46889"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], "q", "3"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], "q", "2"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", "q"}], "2"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], "q", "2"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", "q"}], "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "3"}]], " ", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{
         RowBox[{"-", 
          RadicalBox[
           RowBox[{"-", "1"}], "3"]}], " ", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], "q", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"\[ImaginaryI]", " ", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{"-", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "q"}], "1"},
       {
        RowBox[{"x", "(", "1", ")"}], "q", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.867660446024123*^9, 3.867660519102542*^9}, 
   3.867660554784275*^9, 3.867663998696868*^9, {3.867664228041304*^9, 
   3.867664232686775*^9}, 3.868502523704563*^9, 3.869570950679531*^9, 
   3.8695709890847054`*^9, 3.869571240170518*^9, 3.881337584055954*^9, 
   3.8813376243704987`*^9, 3.881426035570702*^9, 3.88160810746586*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"e90f3862-efb2-41f7-af99-6f9cf57af6dc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "calculate", " ", "residue", " ", "of", " ", "a", " ", "function", " ", 
    "f", " ", "at", " ", "a", " ", "pole", " ", "of", " ", "a", " ", "finite",
     " ", "degree", " ", "using", " ", "standard", " ", "formula"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Cancel", "[", 
     RowBox[{"...", ",", " ", 
      RowBox[{"Extension", " ", "->", " ", "..."}]}], "]"}], " ", "plays", 
    " ", "a", " ", "crucial", " ", "role", " ", "in", " ", "producing", " ", 
    "the", " ", "correct", " ", "result"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"#1", " ", "<->", " ", 
    RowBox[{
     RowBox[{"poledata", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "<->", " ", 
     RowBox[{"the", " ", "variable"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"#2", " ", "<->", " ", 
    RowBox[{
     RowBox[{"poledata", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "<->", " ", 
     RowBox[{"location", " ", "of", " ", "the", " ", "pole"}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"#3", " ", "<->", " ", 
    RowBox[{
     RowBox[{"poledata", "[", 
      RowBox[{"[", "3", "]"}], "]"}], " ", "<->", " ", 
     RowBox[{"degree", " ", "of", " ", "the", " ", "pole"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"getResidue", "[", 
    RowBox[{"f_", ",", "poledata_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#3", "-", "1"}], ")"}], "!"}]], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Cancel", "[", 
           RowBox[{
            RowBox[{"f", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"#1", "-", "#2"}], ")"}], "#3"]}], " ", ",", 
            RowBox[{"Extension", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{"#2", " ", "/.", " ", 
               RowBox[{"q", "->", "1"}]}], ")"}]}]}], "]"}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{"#3", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"#1", " ", "->", " ", "#2"}]}], "]"}], "&"}], " ", "@@", " ", 
    "poledata"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJwd0FtIk3EYBvBRS0JCJhO1kFFTPifzwCRo4sWcFyqiIzTGCoTcdJI4LRWc
eWQhEZU42ZQvvzYo0LGCVomHoRASCiuWumHd5IXgCT+nbbNkqPl//hcvv4vn
gQfeG/qWqvoLAoGAIQf/lh5oJVO8WjYUrYGXiq/r4Vwkgxr3xGiE5uxMExS4
f7ZDZmOP6v94sRMWffH2Qc0s+xTuVOhfwsVtUZT2TY/+wWhNl+E20VuqbYAD
49Ju2Cw19MB1q8MKhXeVNph99oqlBoRvYE7ngwmaJza4YG7l+B/I8eIwjDu8
f1ZFlFx9To15s7zV2NNmzkOPLnkJnvwX+aAjVeeHdR7LD6iIN/2GNiFLNbv7
dmFq3uk+vDZpCbUSE1TKQxiTizVZ07y63+nUwk+rtdJFov+4i+rabJHBg5JR
qi0liYkt8+qmrwy111JnHwySv6+IWbhwOd8BI5IKqvJoeMhObOwesMKcSW4M
3lp5R42fafTAjPdbn6ErnOeDoXzZN1j+eIFjick3xa+hZnQszUkMhp4Vwnvc
oApyemMxfPvrYRk0Mx1U94sPlVDeFNDAEb+qWrTHq3XyEqovffd7IvHK2mwQ
1m+EFTai4U5bATwHa0VIKA==
  "],
 CellLabel->"In[21]:=",ExpressionUUID->"09148097-12b7-44ec-84c8-4b3e0a38698a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"integrands44", "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getResidue", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"\[ImaginaryI]", " ", "q"}], ",", "1"}], "}"}]}], "]"}], " ", "//",
   "FullSimplifyCancel"}]}], "Input",
 CellChangeTimes->{{3.8695717957168827`*^9, 3.869571809895754*^9}, {
   3.869571853636921*^9, 3.869571922179728*^9}, 3.881337656375904*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"300cd9e4-5a57-46fc-bf88-eadb5de5ee32"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "8"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "(", "1", ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "(", "1", ")"}], "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     RowBox[{"x", "(", "2", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "(", "1", ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.869571810792439*^9, {3.869571867633563*^9, 3.869571922455879*^9}, {
   3.8813376397922287`*^9, 3.881337659714644*^9}, 3.881426037412003*^9, 
   3.8816081117037992`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"50c0fabd-ae3d-4598-bef7-d6f643d419df"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "64"], "+", 
      FractionBox["\[ImaginaryI]", "64"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["q", "2"]}]}], ")"}], " ", 
    RowBox[{"x", "(", "2", ")"}]}], 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"x", "(", "2", ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "+", 
      RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "2", ")"}]}], "-", "\[ImaginaryI]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.869571810792439*^9, {3.869571867633563*^9, 3.869571922455879*^9}, {
   3.8813376397922287`*^9, 3.881337659714644*^9}, 3.881426037412003*^9, 
   3.881608111879689*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"0c24b165-b07a-4106-bd5a-986037063d0a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Integration, calculation of Hilbert series", "Section",
 CellChangeTimes->{{3.869571753674994*^9, 
  3.869571766568858*^9}},ExpressionUUID->"02e73e2c-66b0-4191-aec4-\
6ec998be6376"],

Cell[TextData[{
 StyleBox["The last step is to implement integration over all parameters of \
the maximal torus. After \nexpanding various Hilbert Series (for a given \
dimension and power of field \[CapitalPhi]) around ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "q=0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b7be2828-a2b9-4b08-874c-f404f7a5045e"],
 " ",
 StyleBox[" \nwe can read out the numbers of indepenent operators with a \
given number of derivatives.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881598156497971*^9, 
   3.88159815747747*^9}, {3.88159873151199*^9, 3.8815987985166407`*^9}, {
   3.881598831588553*^9, 3.881598844749061*^9}, {3.881598906102289*^9, 
   3.881598991805081*^9}, {3.881599028517127*^9, 3.881599179090275*^9}, {
   3.881599264414873*^9, 
   3.881599271121078*^9}},ExpressionUUID->"78dc928c-9ab6-4d4d-8895-\
b39e9b6b81cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "given", " ", "a", " ", "list", " ", "of", " ", "integrands", " ", "and", 
     " ", "their", " ", "corresponding", " ", "poles"}], ",", " ", 
    RowBox[{
    "we", " ", "apply", " ", "residue", " ", "\[IndentingNewLine]", "  ", 
     "theorem", " ", "to", " ", "calculate", " ", "the", " ", "complex", " ", 
     "countour", " ", "integral", " ", "around", " ", "the", " ", "unit", " ",
      "circle"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"IntegrateOnce", "[", 
    RowBox[{"integrands_", ",", "poles_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"ParallelTable", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SimplifyCancel", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"getResidue", "[", 
        RowBox[{
         RowBox[{"integrands", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"poles", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "@", "integrands"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "@", 
        RowBox[{"poles", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8529258811227016`*^9, 3.852925925931327*^9}, {
   3.852925990663267*^9, 3.852926035548348*^9}, {3.852926137604464*^9, 
   3.852926144300685*^9}, {3.8529306479312477`*^9, 3.852930649163335*^9}, {
   3.852931004645911*^9, 3.852931004992237*^9}, {3.852975313186474*^9, 
   3.852975313410143*^9}, {3.853074078063883*^9, 3.853074079749793*^9}, {
   3.853074132611844*^9, 3.8530741332931747`*^9}, {3.853074239787759*^9, 
   3.853074267462029*^9}, {3.8530743048130493`*^9, 3.8530743054144363`*^9}, {
   3.8530836980792103`*^9, 3.853083698778368*^9}, {3.8530891852820873`*^9, 
   3.853089186516019*^9}, {3.853516606055936*^9, 3.8535166178012533`*^9}, {
   3.85351666798803*^9, 3.853516676345299*^9}, {3.8535167897618217`*^9, 
   3.8535167984091167`*^9}, {3.8535173397942333`*^9, 3.853517366355547*^9}, {
   3.8535667717228527`*^9, 3.853566886196713*^9}, {3.8535676867984247`*^9, 
   3.853567688359849*^9}, {3.8535744252697268`*^9, 3.853574425553939*^9}, {
   3.8535801269982033`*^9, 3.85358015745389*^9}, {3.853580258444523*^9, 
   3.8535802586924143`*^9}, {3.853580649589061*^9, 3.853580651156489*^9}, {
   3.853580700400729*^9, 3.853580700946591*^9}, {3.8535818813296633`*^9, 
   3.853581882054474*^9}, {3.853581927894268*^9, 3.853581928485186*^9}, {
   3.853682086664719*^9, 3.8536821650962353`*^9}, {3.8536822165012083`*^9, 
   3.853682219254534*^9}, {3.853682261539106*^9, 3.853682263355363*^9}, {
   3.853682297062007*^9, 3.853682317866191*^9}, {3.85368236033216*^9, 
   3.853682367951151*^9}, {3.853682415294437*^9, 3.853682446368085*^9}, {
   3.853689322375676*^9, 3.853689327894145*^9}, {3.853689402210436*^9, 
   3.853689402772958*^9}, {3.853751695723256*^9, 3.853751702586873*^9}, {
   3.8537517363100758`*^9, 3.853751737537397*^9}, {3.853751773098151*^9, 
   3.853751775958164*^9}, 3.853763813845652*^9, {3.854125432363893*^9, 
   3.854125451628746*^9}, {3.854125528061355*^9, 3.8541255569288197`*^9}, {
   3.8541256352395353`*^9, 3.854125666535139*^9}, {3.854446031813135*^9, 
   3.854446032412848*^9}, {3.854446145223215*^9, 3.854446146740408*^9}, {
   3.854447267071005*^9, 3.854447267790065*^9}, {3.85444734492288*^9, 
   3.85444734660334*^9}, {3.854449699537307*^9, 3.854449699789115*^9}, {
   3.85669107670394*^9, 3.8566910901018133`*^9}, {3.867649026531856*^9, 
   3.86764904222305*^9}, {3.867660596384193*^9, 3.8676606035405483`*^9}, {
   3.8676611405028553`*^9, 3.8676611535814962`*^9}, {3.86766119719464*^9, 
   3.867661199034878*^9}, {3.869572288875948*^9, 3.86957239236563*^9}, 
   3.869572781275922*^9, {3.881340593663081*^9, 3.881340670106367*^9}, {
   3.8815978051047783`*^9, 3.88159781796691*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"7876b6dd-82e5-4cbd-be69-a383eba8b7dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "performs", " ", "contour", " ", "integration", " ", "for", " ", "every",
       " ", "variable", " ", 
      RowBox[{"x", "[", "i", "]"}], " ", "around"}], " ", "|", 
     RowBox[{"x", "[", "i", "]"}], "|"}], "=", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"takes", " ", "a", " ", "list", " ", "of", " ", "integrands"}], 
    ",", " ", 
    RowBox[{
    "variable", " ", "by", " ", "variable", " ", "it", " ", "finds", " ", 
     "their", " ", "poles", " ", "and", " ", "corresponding", " ", 
     "\[IndentingNewLine]", "  ", "residues"}], ",", " ", 
    RowBox[{
    "and", " ", "finally", " ", "adds", " ", "them", " ", "together"}], ",", 
    " ", 
    RowBox[{
    "thus", " ", "calculating", " ", "the", " ", "Hilbert", " ", "series"}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"IntegrateWhole", "[", "integrands_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Block", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"data", "=", "integrands"}], ",", "poles", ",", " ", 
       RowBox[{"howmany", " ", "=", " ", 
        RowBox[{"Length", "@", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Variables", "@", "integrands"}], ",", "q"}], "]"}]}]}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Echo", "[", 
       RowBox[{"data", ",", "\"\<Integrands:\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"poles", " ", "=", " ", 
          RowBox[{"getPolesInside", "[", "data", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Echo", "[", 
          RowBox[{"poles", ",", "\"\<Poles:\>\""}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"data", "=", 
          RowBox[{"IntegrateOnce", "[", 
           RowBox[{"data", ",", "poles"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Echo", "[", 
            RowBox[{"data", " ", ",", " ", "\"\<Calculated residues\>\""}], 
            "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"data", "=", 
            RowBox[{"ParallelMap", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"FullSimplifyCancel", "@", 
                RowBox[{"Total", "@", "#"}]}], "&"}], ",", "data"}], "]"}]}], 
           ";"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"data", "=", 
          RowBox[{"ParallelMap", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SimplifyCancel", "@", 
              RowBox[{"Together", "@", 
               RowBox[{"Total", "@", "#"}]}]}], "&"}], ",", "data"}], "]"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"Echo", "[", 
          RowBox[{"data", ",", "\"\<Intermediate result:\>\""}], "]"}]}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "howmany"}], "}"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"data", "=", 
       RowBox[{"data", "//", "FullSimplifyCancel"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Total", "@", "data"}], "//", "Together"}], "//", 
        "FullSimplifyCancel"}], "//", "ExpandNumerator"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852926158808632*^9, 3.8529261826499968`*^9}, {
   3.8529262180915117`*^9, 3.852926232961217*^9}, {3.852926317182467*^9, 
   3.8529263222879467`*^9}, {3.8529263882212477`*^9, 
   3.8529265511105347`*^9}, {3.852926615242495*^9, 3.8529268329670973`*^9}, {
   3.8529268820725117`*^9, 3.8529269421656322`*^9}, {3.852927305067975*^9, 
   3.8529273100410967`*^9}, {3.8529285764795303`*^9, 3.852928594232875*^9}, {
   3.852930697503414*^9, 3.852930705373975*^9}, {3.8529307395693502`*^9, 
   3.852930745621827*^9}, {3.852930800686269*^9, 3.852930809299286*^9}, {
   3.852930993240983*^9, 3.852930994106903*^9}, {3.852974784581471*^9, 
   3.852974804521846*^9}, {3.852974836655962*^9, 3.8529749516176233`*^9}, {
   3.852975152996181*^9, 3.852975214100881*^9}, 3.852975246067471*^9, 
   3.852980291021612*^9, {3.852989166055986*^9, 3.852989169625654*^9}, {
   3.852990418037621*^9, 3.852990423125743*^9}, 3.8535166813655252`*^9, {
   3.853516910370823*^9, 3.8535169139229097`*^9}, {3.8535173447262573`*^9, 
   3.853517362647121*^9}, {3.8535669962130337`*^9, 3.853567012923333*^9}, {
   3.85356710211528*^9, 3.8535671165183363`*^9}, {3.8535677114426537`*^9, 
   3.853567739800208*^9}, {3.853567949243738*^9, 3.853567950173135*^9}, 
   3.8535679814906483`*^9, {3.853568043348549*^9, 3.8535680450068407`*^9}, {
   3.853568095132757*^9, 3.853568103224478*^9}, 3.853568190753229*^9, {
   3.853568468266499*^9, 3.8535684820145206`*^9}, {3.853568525205262*^9, 
   3.8535685333398542`*^9}, {3.853569676802052*^9, 3.85356970016892*^9}, {
   3.853574430465282*^9, 3.853574432563962*^9}, {3.853580263019741*^9, 
   3.8535802963779697`*^9}, {3.8535803901158447`*^9, 3.853580393003446*^9}, {
   3.853581605601988*^9, 3.8535816061555643`*^9}, {3.8535818422728043`*^9, 
   3.853581867025488*^9}, {3.853582567453341*^9, 3.853582568508203*^9}, {
   3.853597243934628*^9, 3.853597244619553*^9}, {3.853598144498829*^9, 
   3.853598181642321*^9}, {3.853598287154771*^9, 3.853598289367282*^9}, {
   3.853598390973892*^9, 3.853598393828224*^9}, {3.8536004069724283`*^9, 
   3.8536004166445103`*^9}, {3.8536825965514097`*^9, 3.853682599833667*^9}, {
   3.853689006444076*^9, 3.853689007140464*^9}, {3.853689298248775*^9, 
   3.853689299017988*^9}, {3.853749818201811*^9, 3.8537498193556747`*^9}, {
   3.8537498811949863`*^9, 3.8537499204204206`*^9}, {3.853749965651181*^9, 
   3.853750018624761*^9}, {3.853750464224626*^9, 3.853750465140802*^9}, {
   3.853750497113576*^9, 3.853750513716065*^9}, {3.853750570233444*^9, 
   3.853750584420657*^9}, {3.8537510564582853`*^9, 3.853751086072658*^9}, {
   3.853751124333069*^9, 3.853751169494814*^9}, {3.853751237250307*^9, 
   3.853751281161872*^9}, {3.853751350011833*^9, 3.853751464449326*^9}, {
   3.8537515250748987`*^9, 3.853751558536021*^9}, {3.853751622421607*^9, 
   3.8537516371224203`*^9}, {3.8537516841509457`*^9, 
   3.8537516851463127`*^9}, {3.8537526506754227`*^9, 3.853752651312057*^9}, {
   3.85375291476274*^9, 3.8537529566563*^9}, {3.853753113064188*^9, 
   3.8537531138912773`*^9}, {3.853753195921927*^9, 3.853753219129084*^9}, {
   3.853753258922532*^9, 3.853753346595923*^9}, {3.853753409993038*^9, 
   3.853753447746562*^9}, {3.853753768532139*^9, 3.853753774490683*^9}, {
   3.853753999681182*^9, 3.853754000643038*^9}, {3.853754487467407*^9, 
   3.8537544944728317`*^9}, {3.853758233576515*^9, 3.853758241130642*^9}, {
   3.8537582788385983`*^9, 3.853758279019232*^9}, {3.853758316377524*^9, 
   3.8537583173001127`*^9}, {3.853758820157605*^9, 3.853758837107018*^9}, {
   3.853763952917862*^9, 3.853763961060359*^9}, {3.853764431723537*^9, 
   3.853764467421397*^9}, {3.8537655412043543`*^9, 3.853765546896953*^9}, {
   3.8537659453623247`*^9, 3.8537659510189333`*^9}, {3.853864276511326*^9, 
   3.853864282562097*^9}, {3.8540419133358173`*^9, 3.8540419284739733`*^9}, {
   3.8541003296674337`*^9, 3.854100333808982*^9}, {3.8541004230068893`*^9, 
   3.85410042567028*^9}, {3.85410074554495*^9, 3.854100748502037*^9}, {
   3.854103240370207*^9, 3.854103241146205*^9}, {3.854103650333417*^9, 
   3.85410365591425*^9}, {3.854122546114332*^9, 3.8541225466967087`*^9}, {
   3.854124633007869*^9, 3.854124634528434*^9}, {3.8541261958756323`*^9, 
   3.854126196539559*^9}, {3.854363735771634*^9, 3.854363737975136*^9}, {
   3.854365717727684*^9, 3.85436573970393*^9}, {3.8543657841059217`*^9, 
   3.854365784892269*^9}, {3.8544357504649057`*^9, 3.8544357664290648`*^9}, {
   3.854436025885553*^9, 3.85443602662998*^9}, {3.8544361807384253`*^9, 
   3.854436212150778*^9}, 3.85443665403528*^9, {3.854437072840068*^9, 
   3.8544370753959103`*^9}, {3.854437142140201*^9, 3.854437233441465*^9}, {
   3.854437329051681*^9, 3.854437336175787*^9}, {3.8544373775260143`*^9, 
   3.8544373797661448`*^9}, {3.854437502036771*^9, 3.854437590463595*^9}, {
   3.854438041557107*^9, 3.854438066603119*^9}, {3.854438116679329*^9, 
   3.8544381834151773`*^9}, {3.854438250278551*^9, 3.8544382516947117`*^9}, {
   3.854440800631874*^9, 3.854440831091358*^9}, {3.854446161313879*^9, 
   3.854446278610043*^9}, {3.854446315781211*^9, 3.8544463163836727`*^9}, {
   3.85444678614307*^9, 3.854446787391881*^9}, {3.854446936406891*^9, 
   3.854446955509653*^9}, {3.8544469882703123`*^9, 3.854446989012065*^9}, {
   3.854447021816536*^9, 3.854447070357562*^9}, {3.854447397737385*^9, 
   3.8544474933194923`*^9}, {3.854447556548522*^9, 3.854447557044881*^9}, {
   3.854447591069025*^9, 3.854447591429303*^9}, 3.854447651455497*^9, {
   3.854448160938128*^9, 3.854448166862049*^9}, {3.854449299860721*^9, 
   3.8544493005335197`*^9}, {3.854449475976679*^9, 3.854449561019405*^9}, {
   3.8544497096760187`*^9, 3.854449745555717*^9}, {3.85445863526091*^9, 
   3.854458659717814*^9}, {3.854458726538652*^9, 3.854458733369316*^9}, {
   3.854458772468485*^9, 3.8544587730551243`*^9}, {3.8544588091553087`*^9, 
   3.8544588245061913`*^9}, {3.854458978670957*^9, 3.8544589795052156`*^9}, 
   3.854459018810902*^9, {3.8544629101332006`*^9, 3.854462914389721*^9}, {
   3.854463895037763*^9, 3.854463895985374*^9}, {3.854463935539345*^9, 
   3.85446394607656*^9}, {3.8554012646591177`*^9, 3.8554012697450666`*^9}, {
   3.8555088518018017`*^9, 3.85550885502205*^9}, {3.8555089582220793`*^9, 
   3.855508966217712*^9}, 3.855509159851617*^9, 3.855658138720623*^9, 
   3.855658211299136*^9, {3.856004496028347*^9, 3.8560044971337023`*^9}, {
   3.8560092272508097`*^9, 3.856009308112967*^9}, {3.856009613382279*^9, 
   3.8560096142500668`*^9}, {3.856685846485754*^9, 3.856685914103631*^9}, {
   3.856686371331749*^9, 3.8566863734891577`*^9}, {3.856691100385858*^9, 
   3.856691100868443*^9}, {3.8579237417198133`*^9, 3.8579237446971817`*^9}, 
   3.8595379944940233`*^9, {3.8595382434271708`*^9, 3.8595382443629923`*^9}, {
   3.862387150147727*^9, 3.862387155371519*^9}, 3.862387251499856*^9, {
   3.866976364633398*^9, 3.8669763708751287`*^9}, {3.8675774416689034`*^9, 
   3.8675774496240053`*^9}, {3.86757780200173*^9, 3.867577805208768*^9}, {
   3.867578324387487*^9, 3.867578325532349*^9}, {3.867578631700001*^9, 
   3.8675786327232647`*^9}, {3.8676514311627007`*^9, 
   3.8676514320302353`*^9}, {3.867651508263598*^9, 3.867651509695856*^9}, {
   3.867651591585948*^9, 3.867651598934229*^9}, {3.867651706467619*^9, 
   3.8676517102844477`*^9}, {3.867651745835875*^9, 3.867651748923215*^9}, 
   3.867651817024455*^9, {3.867651934776351*^9, 3.867651952434689*^9}, {
   3.867652518147316*^9, 3.86765255098343*^9}, {3.867652592141615*^9, 
   3.8676526043674393`*^9}, {3.867652931000257*^9, 3.867652934089172*^9}, {
   3.867653137599889*^9, 3.8676531529868517`*^9}, {3.8676531998138638`*^9, 
   3.867653230268667*^9}, {3.867653302933173*^9, 3.8676533292576323`*^9}, {
   3.8676606057273617`*^9, 3.86766061615077*^9}, {3.8676612258597183`*^9, 
   3.867661247450581*^9}, {3.86766424098969*^9, 3.86766424559305*^9}, {
   3.869572708160512*^9, 3.8695727229422483`*^9}, {3.869572778061982*^9, 
   3.8695728309022913`*^9}, {3.869572915371667*^9, 3.8695729262177277`*^9}, {
   3.8695729574235687`*^9, 3.869573078479518*^9}, {3.869573126885529*^9, 
   3.869573136486884*^9}, {3.869573214411582*^9, 3.869573316583152*^9}, {
   3.869573365704314*^9, 3.869573493248337*^9}, {3.86957353562941*^9, 
   3.869573544506538*^9}, {3.869573580335445*^9, 3.869573584030225*^9}, {
   3.86957369076681*^9, 3.869573724686426*^9}, 3.8695737716970177`*^9, {
   3.881342613519328*^9, 3.881342646786878*^9}, {3.8815978348621607`*^9, 
   3.881597839556189*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1f10716d-cb97-47f8-8dee-da87368cb1ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Hilbert", " ", "Series", " ", "corresponding", " ", "to", " ", "a", " ", 
    "single", " ", "scalar", " ", "field"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ComputeHilbertScalar", "[", 
    RowBox[{"d_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"IntegrateWhole", "[", 
     RowBox[{"IntegrandsScalar", "[", 
      RowBox[{"d", ",", "k"}], "]"}], "]"}], " ", "//", " ", 
    "AbsoluteTiming"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852925251927618*^9, 3.852925611664256*^9}, {
   3.852925656976626*^9, 3.852925751782477*^9}, {3.852925807547799*^9, 
   3.852925814991459*^9}, {3.85292696041888*^9, 3.852926989456499*^9}, {
   3.8529270426843643`*^9, 3.852927115041164*^9}, {3.85292715051264*^9, 
   3.852927150777019*^9}, {3.852929657201954*^9, 3.852929662026307*^9}, 
   3.852930849122575*^9, {3.8529312864626093`*^9, 3.8529312867720633`*^9}, {
   3.852931317388893*^9, 3.8529313657468567`*^9}, {3.8529313984942627`*^9, 
   3.852931405725253*^9}, {3.852931468335554*^9, 3.852931486798965*^9}, {
   3.852975360448265*^9, 3.8529753729616337`*^9}, {3.852990151980517*^9, 
   3.852990152343863*^9}, 3.8530892046265574`*^9, {3.853093088207767*^9, 
   3.853093095729741*^9}, {3.853516817681518*^9, 3.8535168763918257`*^9}, 
   3.8535169575999947`*^9, {3.853517009738681*^9, 3.853517014546342*^9}, 
   3.8535172829692574`*^9, {3.853557485529955*^9, 3.853557488801013*^9}, {
   3.853580299560601*^9, 3.8535803062976933`*^9}, {3.853679754711794*^9, 
   3.853679772551279*^9}, {3.853763802686812*^9, 3.8537638099071627`*^9}, {
   3.8541259488263063`*^9, 3.8541259577887278`*^9}, {3.854126027734939*^9, 
   3.8541260286780767`*^9}, {3.854449566567853*^9, 3.854449566753538*^9}, 
   3.8556581372530622`*^9, 3.8556582121754847`*^9, {3.866739645500318*^9, 
   3.8667396776620417`*^9}, {3.867577417383815*^9, 3.867577432856885*^9}, 
   3.867659112081663*^9, {3.8676606228416643`*^9, 3.867660630330059*^9}, {
   3.867664153263946*^9, 3.867664154093376*^9}, {3.867664293450799*^9, 
   3.8676642936008987`*^9}, {3.881600064790291*^9, 3.88160007308033*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"9b6907b0-365a-41e4-a4de-4909439aa67a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"time", ",", "resultScalar"}], "}"}], "=", 
  RowBox[{"ComputeHilbertScalar", "[", 
   RowBox[{"4", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz1to0mEABXD3b9WiWLINDAKjaIzR8GEMo2iWk1JCI7pA18FsCiul4RiD
NVhtoUzdppSrJrNpFFTLscw0JlYsLIzIZjW3tMsW5Zr1sKmzltl3vofD7+0c
zkb52QMKhsViVZBA49CTrjehhDAn3aKHSYHBDQO/LlHTI04f3PZlhR+mBoNj
kFvV+Azqdc9fQF9q8iX8p141A5XHC6lDy3bGYfBV8Rxs74tkYVfpxRyU8u9k
FohXbzqpqpihM0nUnbRq4a3p23dTRFNRyTDkiY1jsGO1IgBtsiMhyK07QY1v
ML+Dkngftf+D9SOsKed8gvns9bvS6Gkr2A0FWcl5qG1xUvVOlwme+uylpt17
k7+JDYfCi/CxxsX8wc6OUWrtBU8FlB/1Ublhiwoysyw1nD92Twv3i7xU34PD
JshrqqVOleRNLxE7l2JfobfVzPwlhh7eoL4PNu+xjJMfCUYCHU8rpTA3u53a
agn397xNCNcolANwtK7552WiMe8clV3vsVuIcnHcAbfqy+/DiWi3G57xyKzX
iG0T9gGYXa5ctBF7pjTUyuru19eJgX2GcTjvz6wcJP4oLiqAnLViNeQX5jfB
TaL6XmiLNVD1moMzdqJOtPANZqJXkjDC06ag47RSxZ5LCNd9b6TWyCKlfOJm
XVkZrGIeTfYSoy1+akc7Z8RMFFQrXfA/5HawMA==
  "],
 CellLabel->"In[66]:=",ExpressionUUID->"7ebb98a6-9110-49a0-b40a-bb1b038c9007"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Integrands:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"x", "(", "1", ")"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"x", "(", "2", ")"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], "2"], 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}], 
         "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "6"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "3"]}], "-", "1"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "8"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"x", "(", "2", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]]}]}], 
    "}"}]}], TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.881608138598287*^9},ExpressionUUID->"0c153a27-93f2-42f5-b81e-\
7ddfa2d7cfe4"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Poles:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], "q", "3"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], "q", "2"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{"-", "q"}], "2"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], "q", "2"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{"-", "q"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{
          RowBox[{"-", 
           RadicalBox[
            RowBox[{"-", "1"}], "3"]}], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], "q", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{"\[ImaginaryI]", " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{"-", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], "q", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}]}], 
  TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.881608138647895*^9},ExpressionUUID->"b26343cf-6b2f-487d-9314-\
b41f56e2e692"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Intermediate result:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "2"], "+", "1"}], ")"}]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", 
         RowBox[{"3", " ", "q", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "2"], "+", "1"}], ")"}]}], "+", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}]}], 
      RowBox[{"48", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "3"]}]], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", "1"}], ")"}], " ", 
       RowBox[{"x", "(", "2", ")"}]}], 
      RowBox[{"16", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"x", "(", "2", ")"}]}], 
       RowBox[{"8", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "4"], "+", "1"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], 
      RowBox[{"6", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "6"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "3"]}], "-", 
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "6"], "+", "1"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"x", "(", "2", ")"}]}], 
       RowBox[{"8", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "4"], "+", "1"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}]}]]}]}], "}"}]}], 
  TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.881608143489168*^9},ExpressionUUID->"ba928890-0ba6-436f-aa85-\
a09619e38059"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Poles:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], "q", "3"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], "q", "1"},
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{"-", "q"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{"-", "q"}], "1"},
        {
         RowBox[{"x", "(", "2", ")"}], "q", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], "-", "\[ImaginaryI]"}], ")"}], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], "+", "\[ImaginaryI]"}], ")"}], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "2", ")"}], "q", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{"\[ImaginaryI]", " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "q"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}]}], 
  TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.881608143550432*^9},ExpressionUUID->"c7d26ce1-e7b1-492e-a788-\
e13f48873da1"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Intermediate result:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", "1"}], ")"}], "2"]}]], ",", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", "1"}], ")"}], "2"]}]], ",", 
     FractionBox["1", 
      RowBox[{"4", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"]}]}]], ",", 
     FractionBox["1", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "2"], "+", "1"}], ")"}]}]], ",", 
     FractionBox["1", 
      RowBox[{"4", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"]}]}]]}], "}"}]}], TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.881608143788903*^9},ExpressionUUID->"504b3de8-de85-4f8b-87f5-\
fd9ce6b179b4"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"5.408827`", ",", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "4"], "+", "1"}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.867577427886586*^9, 3.867577452170601*^9}, {
   3.867577741685865*^9, 3.86757776039174*^9}, {3.867577790634019*^9, 
   3.867577835533669*^9}, {3.8675779193983994`*^9, 3.867577952496149*^9}, {
   3.867578129815556*^9, 3.867578201733776*^9}, {3.867578346059367*^9, 
   3.8675783574296703`*^9}, 3.867578624147635*^9, 3.867578802055402*^9, 
   3.8676479451418324`*^9, {3.867649049410699*^9, 3.8676490734258633`*^9}, 
   3.8676493352657633`*^9, {3.867651422090604*^9, 3.867651434753366*^9}, {
   3.867651480491115*^9, 3.867651495111066*^9}, {3.8676515792735147`*^9, 
   3.867651622827578*^9}, 3.867651681825942*^9, {3.867651715866946*^9, 
   3.867651751685519*^9}, {3.8676518089238653`*^9, 3.867651829758875*^9}, {
   3.867651930326432*^9, 3.8676519394238462`*^9}, 3.867652016326901*^9, 
   3.867652574174357*^9, {3.867652609802513*^9, 3.867652642451417*^9}, 
   3.867652926782864*^9, 3.867653019479252*^9, {3.867653132977291*^9, 
   3.867653145701994*^9}, {3.867653197410707*^9, 3.867653254522683*^9}, 
   3.867659044361742*^9, {3.867659116391603*^9, 3.8676591391175337`*^9}, 
   3.8676596290518293`*^9, 3.867660080328763*^9, 3.867660219828621*^9, {
   3.867660293051304*^9, 3.8676603426012278`*^9}, 3.8676606337286263`*^9, 
   3.8676609431319113`*^9, 3.867661125682753*^9, 3.867661158300205*^9, 
   3.8676611939131947`*^9, 3.8676613265673437`*^9, {3.8676613593119707`*^9, 
   3.867661362367169*^9}, {3.867661439254689*^9, 3.8676614460839643`*^9}, 
   3.8676640119185057`*^9, {3.8676641466755247`*^9, 3.867664170150655*^9}, {
   3.867664280558647*^9, 3.867664297426051*^9}, 3.867664406814624*^9, {
   3.8685025766947107`*^9, 3.868502582840592*^9}, {3.8685026243430233`*^9, 
   3.8685026265960007`*^9}, 3.869537364234467*^9, {3.869537491741186*^9, 
   3.86953751603729*^9}, 3.869550452564437*^9, 3.869551763484247*^9, {
   3.8695518550218697`*^9, 3.8695518921498423`*^9}, {3.8695519664582787`*^9, 
   3.869552045766473*^9}, 3.869552345794223*^9, {3.869560028005405*^9, 
   3.8695600468088713`*^9}, 3.869570960266447*^9, {3.8695709939700127`*^9, 
   3.869571020807918*^9}, 3.869571078308613*^9, 3.869571351060328*^9, 
   3.869571477206346*^9, {3.869572727404416*^9, 3.869572758096957*^9}, 
   3.869573185372654*^9, {3.8695732231312943`*^9, 3.869573318897182*^9}, 
   3.86957336836096*^9, {3.8695734263391542`*^9, 3.869573495310038*^9}, 
   3.869573546690051*^9, 3.869573586377307*^9, {3.869573693765293*^9, 
   3.869573712268908*^9}, 3.869573776366658*^9, {3.869573995615888*^9, 
   3.869574041364805*^9}, 3.869574267960067*^9, {3.869576989638836*^9, 
   3.869577003557664*^9}, {3.8695771012231903`*^9, 3.869577134653001*^9}, {
   3.881337688983222*^9, 3.881337700762259*^9}, {3.881414967513755*^9, 
   3.8814149762162533`*^9}, {3.881602428899555*^9, 3.881602460199012*^9}, 
   3.881608143893445*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"860ee49c-6ad4-43a1-809d-8696c8368779"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "expansion", " ", "of", " ", "Hilbert", " ", "series", " ", "around", " ",
      "q"}], "=", 
    RowBox[{
    "0", " ", "gives", " ", "us", " ", "numbers", " ", "of", " ", 
     "independent", " ", "operators"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"resultScalar", ",", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "4"]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "30"], "+", 
           SuperscriptBox["q", "28"], "+", 
           SuperscriptBox["q", "24"], "+", 
           SuperscriptBox["q", "22"], "+", 
           SuperscriptBox["q", "18"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "16"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "14"]}], "+", 
           SuperscriptBox["q", "12"], "+", 
           SuperscriptBox["q", "10"], "+", "1"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "6"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "8"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "10"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "12"]}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "#"}], "}"}]}], "]"}], "&"}], " ", "/@", 
    " ", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "50"}], "]"}]}], " ", "//", " ", "Transpose", 
   " "}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxU0og2EcAPAXpy1Fay72kVHqldbagZLiWaTF8pGSSCLFgWWMjS3ZDqtl
M/KZpbWMpLRiH2qKJW2TZRrJyXIZ3oTLwjae/3P49RMNKDuGcimK4mPw/XKk
L37MIOn80yA8RbOGYUOgfARmrxmU8KvJNQ7rhI4wfK4Kkbes74YE3jxdaIS/
9ntaU/jlVaoNHmutv/jGW2uqHuEHgTct8TBIaLomR0/obLuXQQU+zR8cj4xy
JvDcpIZ8WPn6xPfhLaEEPGNeLRbgsxkFDxZbXGo4WKvWwo2R/Ekh3mnikUsy
bA2cLApo4SaxUw+7m7VGuLSoW0/jV9TmOfh5z74GV8jcZO5RfO8S/2P7IG9v
0i9XeJRTR97dN5chP4PUXX5yVOcJx24YlOJsROGvT/oOtsskZOeBPvGLr6aX
yLMjorw03iaXknfaWjodcQYF1lEvvKCQq+CGfg3ZFpTFFt8YdHbKuoX/ATji
/WA=
  "],
 CellLabel->"In[67]:=",ExpressionUUID->"b6e1b1e0-0293-4c0e-ab45-c74d4359af7b"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "1", "0", "1", "0", "1", "0", "1", "0", "2", "0", 
      "1", "0", "2", "0", "2", "0", "2", "0", "2", "0", "3", "0", "2", "0", 
      "3", "0", "3", "0", "3", "0", "3", "0", "4", "0", "3", "0", "4", "0", 
      "4", "0", "4", "0", "4", "0", "5", "0", "4"},
     {"1", "0", "0", "0", "1", "0", "1", "0", "1", "0", "1", "0", "2", "0", 
      "1", "0", "2", "0", "2", "0", "2", "0", "2", "0", "3", "0", "2", "0", 
      "3", "0", "3", "0", "3", "0", "3", "0", "4", "0", "3", "0", "4", "0", 
      "4", "0", "4", "0", "4", "0", "5", "0", "4"},
     {"1", "0", "0", "0", "1", "0", "1", "0", "2", "0", "3", "0", "5", "0", 
      "6", "0", "10", "0", "12", "0", "17", "0", "23", "0", "31", "0", "37", 
      "0", "50", "0", "61", "0", "76", "0", "94", "0", "115", "0", "136", "0",
       "167", "0", "195", "0", "231", "0", "272", "0", "318", "0", "365"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.867577938907482*^9, 3.867577958157378*^9}, 
   3.8675780267549877`*^9, 3.867578160937999*^9, 3.867661722104703*^9, 
   3.8676640151380033`*^9, 3.867664146753214*^9, 3.867664410017096*^9, 
   3.868502583866859*^9, 3.868502627298594*^9, 3.869537378444273*^9, 
   3.869551766029108*^9, 3.8695521074418993`*^9, 3.8695737797932034`*^9, 
   3.869573859038515*^9, {3.869574028075828*^9, 3.869574042381271*^9}, {
   3.8813376913702927`*^9, 3.881337702092951*^9}, {3.881602430888195*^9, 
   3.8816024614849854`*^9}, 3.8816081469168262`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"56d78c62-65e4-46cf-8e41-f79c80d28948"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"using", " ", 
    RowBox[{"FactorOut", "[", "...", "]"}], " ", "we", " ", "can", " ", 
    "obtain", " ", "\"\<canonical form\>\"", " ", "of", " ", "Hilbert", " ", 
    "series"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Times", "@@", 
   RowBox[{"FactorOut", "[", 
    RowBox[{"resultScalar", ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.8695373897978086`*^9, {3.869573873837352*^9, 3.869573949047186*^9}, {
   3.869574012859992*^9, 3.869574013235979*^9}, {3.881599218678322*^9, 
   3.881599221000499*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"fea00ec2-85c5-4b9c-9715-4cfbc83d6e34"],

Cell[BoxData[
 FormBox[
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.869537390288191*^9, 3.869573781184577*^9, 3.869573949398115*^9, {
   3.869574015176201*^9, 3.869574026630004*^9}, {3.869574261701005*^9, 
   3.869574270028729*^9}, {3.869576999587665*^9, 3.869577005627055*^9}, 
   3.8695771146351748`*^9, {3.88133769336122*^9, 3.8813377047098713`*^9}, {
   3.881602432754634*^9, 3.881602462425177*^9}, 3.881608148955364*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"a0ad24fb-4691-43fb-9f3b-977bd8b8f3a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"try", " ", "this", " ", "for", " ", 
    RowBox[{"ComputeHilbertScalar", "[", 
     RowBox[{"4", ",", "5"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Times", "@@", 
   RowBox[{"FactorOut", "[", 
    RowBox[{"resultScalar", ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "8"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "10"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "12"]}], ")"}]}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.867661648473956*^9, 3.8676616793746433`*^9}, {
  3.86766171101926*^9, 3.867661712072742*^9}, {3.867664137507235*^9, 
  3.8676641385631027`*^9}, {3.867664400277101*^9, 3.867664400895282*^9}, {
  3.869573973827787*^9, 3.869573991432167*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"666eb91a-c4fc-4e2f-9e06-ddd8562461fc"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "30"], "+", 
    SuperscriptBox["q", "28"], "+", 
    SuperscriptBox["q", "24"], "+", 
    SuperscriptBox["q", "22"], "+", 
    SuperscriptBox["q", "18"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "14"]}], "+", 
    SuperscriptBox["q", "12"], "+", 
    SuperscriptBox["q", "10"], "+", "1"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "12"]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.867661656119731*^9, 3.867661679715268*^9}, 
   3.867661712345652*^9, 3.8676640158016863`*^9, 3.867664147507951*^9, {
   3.867664401733932*^9, 3.867664411318462*^9}, 3.868502584742107*^9, 
   3.868502627918325*^9, 3.8695373812717447`*^9, 3.869573783168603*^9, {
   3.86957396703027*^9, 3.8695739988934603`*^9}, 3.869574264429751*^9, {
   3.881602434959455*^9, 3.881602454688476*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"c996bcba-23b1-4206-8165-7af300690d93"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.8695785698965054`*^9, 
  3.869578574630488*^9}},ExpressionUUID->"c9dcfaa6-fced-432a-b7fd-\
8888000ea61d"],

Cell[TextData[StyleBox["Here we summarize Hilbert Series for a single scalar \
field calculated in various dimensions\nand for different powers of field \
\[CapitalPhi]. It is then easy to tabulate the corresponding numbers \nof \
independent operators.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881600126937093*^9, 
   3.881600129405182*^9}, {3.881600224859919*^9, 3.88160035052046*^9}, {
   3.8816016733776093`*^9, 
   3.881601674287901*^9}},ExpressionUUID->"1fcfab8e-6653-49c7-b5be-\
fecffdf2176a"],

Cell[TextData[{
 StyleBox["Some calculations can take a long time to complete. One can try \
several implementations \nof ",
  FontSize->18],
 StyleBox["IntegrateWhole/IntegrateOnce", "Code",
  FontSize->18],
 StyleBox[" functions, modifying mainly the simplification \nprocedure. It is \
not entirely clear wheter to call just ",
  FontSize->18],
 StyleBox["SimplifyCancel", "Code",
  FontSize->18],
 StyleBox[", or more agressive\n",
  FontSize->18],
 StyleBox["FullSimplifyCancel", "Code",
  FontSize->18],
 StyleBox[", and also when is the right time.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881600126937093*^9, 
   3.881600129405182*^9}, {3.881600224859919*^9, 3.881600411580349*^9}, {
   3.881600469331761*^9, 3.881600573617663*^9}, {3.8816006133128557`*^9, 
   3.881600614769985*^9}, {3.8816006551839247`*^9, 3.881600678527776*^9}, {
   3.881600735037689*^9, 3.88160078245115*^9}, {3.881600827795714*^9, 
   3.881600840063706*^9}, {3.881600894212489*^9, 
   3.8816010746020193`*^9}},ExpressionUUID->"d2bc53f7-c005-4d98-ba48-\
fde11f05be24"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fourfields", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "4"]}], ")"}]], ",", 
     FractionBox[
      RowBox[{"1", "+", 
       SuperscriptBox["q", "9"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "40"}], "}"}]}], "]"}], " ", "//", " ",
         "Normal"}], ",", "q"}], "]"}], "&"}], "/@", "%"}], " ", "//", " ", 
   "PadRight"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{"%", ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<d=2, r=4\>\"", ",", "\"\<d=3, r=4\>\"", ",", "\"\<d=4, r=4\>\"", 
        ",", "\"\<d=5, r=4\>\""}], "}"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "40"}], "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.8695768678913383`*^9, {3.869576920722476*^9, 3.8695769761783247`*^9}, {
   3.869578365065256*^9, 3.8695784365884037`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"914d0e5c-920b-4aed-887c-b74e89fa06ad"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       StyleBox["\[Null]",
        ShowStringCharacters->False], 
       TagBox["0",
        HoldForm], 
       TagBox["1",
        HoldForm], 
       TagBox["2",
        HoldForm], 
       TagBox["3",
        HoldForm], 
       TagBox["4",
        HoldForm], 
       TagBox["5",
        HoldForm], 
       TagBox["6",
        HoldForm], 
       TagBox["7",
        HoldForm], 
       TagBox["8",
        HoldForm], 
       TagBox["9",
        HoldForm], 
       TagBox["10",
        HoldForm], 
       TagBox["11",
        HoldForm], 
       TagBox["12",
        HoldForm], 
       TagBox["13",
        HoldForm], 
       TagBox["14",
        HoldForm], 
       TagBox["15",
        HoldForm], 
       TagBox["16",
        HoldForm], 
       TagBox["17",
        HoldForm], 
       TagBox["18",
        HoldForm], 
       TagBox["19",
        HoldForm], 
       TagBox["20",
        HoldForm], 
       TagBox["21",
        HoldForm], 
       TagBox["22",
        HoldForm], 
       TagBox["23",
        HoldForm], 
       TagBox["24",
        HoldForm], 
       TagBox["25",
        HoldForm], 
       TagBox["26",
        HoldForm], 
       TagBox["27",
        HoldForm], 
       TagBox["28",
        HoldForm], 
       TagBox["29",
        HoldForm], 
       TagBox["30",
        HoldForm], 
       TagBox["31",
        HoldForm], 
       TagBox["32",
        HoldForm], 
       TagBox["33",
        HoldForm], 
       TagBox["34",
        HoldForm], 
       TagBox["35",
        HoldForm], 
       TagBox["36",
        HoldForm], 
       TagBox["37",
        HoldForm], 
       TagBox["38",
        HoldForm], 
       TagBox["39",
        HoldForm], 
       TagBox["40",
        HoldForm]},
      {
       TagBox["\<\"d=2, r=4\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0",
        "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
       "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
       "1"},
      {
       TagBox["\<\"d=3, r=4\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "1", "0", "1", "1", "1", "0",
        "2", "1", "1", "1", "2", "1", "2", "1", "2", "2", "2", "1", "3", "2", 
       "2", "2", "3", "2", "3", "2", "3", "3", "3", "2", "4", "3", "3", "3", 
       "4"},
      {
       TagBox["\<\"d=4, r=4\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "1", "0", "1", "0", "1", "0",
        "2", "0", "1", "0", "2", "0", "2", "0", "2", "0", "2", "0", "3", "0", 
       "2", "0", "3", "0", "3", "0", "3", "0", "3", "0", "4", "0", "3", "0", 
       "4"},
      {
       TagBox["\<\"d=5, r=4\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "1", "0", "1", "0", "1", "0",
        "2", "0", "1", "0", "2", "0", "2", "0", "2", "0", "2", "0", "3", "0", 
       "2", "0", "3", "0", "3", "0", "3", "0", "3", "0", "4", "0", "3", "0", 
       "4"}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{
      "Columns" -> {False, True, {False}, False}, 
       "Rows" -> {False, True, {False}, False}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
   Function[BoxForm`e$, 
    TableForm[
    BoxForm`e$, 
     TableHeadings -> {{"d=2, r=4", "d=3, r=4", "d=4, r=4", "d=5, r=4"}, {0, 
       1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 
       21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38,
        39, 40}}]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.86957838205512*^9, 3.8695784369801064`*^9}, 
   3.8695808295162897`*^9, 3.8813377257043657`*^9, 3.881608162915564*^9},
 CellLabel->
  "Out[71]//TableForm=",ExpressionUUID->"5be247b6-e3ed-4bb9-b723-\
5584d4962283"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fivefields", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "12"], "+", "1"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "12"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "30"], "+", 
       SuperscriptBox["q", "21"], "+", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "17"], "+", 
       SuperscriptBox["q", "16"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "15"]}], "+", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "13"], "+", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "9"], "+", "1"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "12"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "30"], "+", 
       SuperscriptBox["q", "28"], "+", 
       SuperscriptBox["q", "24"], "+", 
       SuperscriptBox["q", "22"], "+", 
       SuperscriptBox["q", "18"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       SuperscriptBox["q", "12"], "+", 
       SuperscriptBox["q", "10"], "+", "1"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "8"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "12"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "30"], "+", 
       SuperscriptBox["q", "18"], "+", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "14"], "+", 
       SuperscriptBox["q", "12"], "+", "1"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "8"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "12"]}], ")"}]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "40"}], "}"}]}], "]"}], " ", "//", " ",
         "Normal"}], ",", "q"}], "]"}], "&"}], "/@", "%"}], " ", "//", " ", 
   "PadRight"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{"%", ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<d=2, r=5\>\"", ",", "\"\<d=3, r=5\>\"", ",", "\"\<d=4, r=5\>\"", 
        ",", "\"\<d=5, r=5\>\""}], "}"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "40"}], "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.8695768678913383`*^9, {3.869576920722476*^9, 3.8695769761783247`*^9}, {
   3.869578449233593*^9, 3.869578466725198*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"340d788d-0df9-4b37-9689-cf2f6876877d"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       StyleBox["\[Null]",
        ShowStringCharacters->False], 
       TagBox["0",
        HoldForm], 
       TagBox["1",
        HoldForm], 
       TagBox["2",
        HoldForm], 
       TagBox["3",
        HoldForm], 
       TagBox["4",
        HoldForm], 
       TagBox["5",
        HoldForm], 
       TagBox["6",
        HoldForm], 
       TagBox["7",
        HoldForm], 
       TagBox["8",
        HoldForm], 
       TagBox["9",
        HoldForm], 
       TagBox["10",
        HoldForm], 
       TagBox["11",
        HoldForm], 
       TagBox["12",
        HoldForm], 
       TagBox["13",
        HoldForm], 
       TagBox["14",
        HoldForm], 
       TagBox["15",
        HoldForm], 
       TagBox["16",
        HoldForm], 
       TagBox["17",
        HoldForm], 
       TagBox["18",
        HoldForm], 
       TagBox["19",
        HoldForm], 
       TagBox["20",
        HoldForm], 
       TagBox["21",
        HoldForm], 
       TagBox["22",
        HoldForm], 
       TagBox["23",
        HoldForm], 
       TagBox["24",
        HoldForm], 
       TagBox["25",
        HoldForm], 
       TagBox["26",
        HoldForm], 
       TagBox["27",
        HoldForm], 
       TagBox["28",
        HoldForm], 
       TagBox["29",
        HoldForm], 
       TagBox["30",
        HoldForm], 
       TagBox["31",
        HoldForm], 
       TagBox["32",
        HoldForm], 
       TagBox["33",
        HoldForm], 
       TagBox["34",
        HoldForm], 
       TagBox["35",
        HoldForm], 
       TagBox["36",
        HoldForm], 
       TagBox["37",
        HoldForm], 
       TagBox["38",
        HoldForm], 
       TagBox["39",
        HoldForm], 
       TagBox["40",
        HoldForm]},
      {
       TagBox["\<\"d=2, r=5\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0",
        "3", "0", "0", "0", "3", "0", "0", "0", "3", "0", "0", "0", "5", "0", 
       "0", "0", "5", "0", "0", "0", "5", "0", "0", "0", "7", "0", "0", "0", 
       "7"},
      {
       TagBox["\<\"d=3, r=5\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "1", "0", "1", "1", "2", "0",
        "4", "2", "3", "3", "6", "3", "7", "5", "8", "8", "11", "7", "15", 
       "13", "15", "15", "21", "17", "25", "22", "27", "28", "34", "29", "41",
        "39", "43", "44", "54"},
      {
       TagBox["\<\"d=4, r=5\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "1", "0", "2", "0", "3", "0",
        "5", "0", "6", "0", "10", "0", "12", "0", "17", "0", "23", "0", "31", 
       "0", "37", "0", "50", "0", "61", "0", "76", "0", "94", "0", "115", "0",
        "136", "0", "167"},
      {
       TagBox["\<\"d=5, r=5\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "1", "0", "2", "0", "2", "0",
        "5", "0", "4", "0", "8", "0", "9", "0", "13", "0", "15", "0", "23", 
       "0", "24", "0", "34", "0", "40", "0", "50", "0", "58", "0", "75", "0", 
       "83", "0", "104"}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{
      "Columns" -> {False, True, {False}, False}, 
       "Rows" -> {False, True, {False}, False}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
   Function[BoxForm`e$, 
    TableForm[
    BoxForm`e$, 
     TableHeadings -> {{"d=2, r=5", "d=3, r=5", "d=4, r=5", "d=5, r=5"}, {0, 
       1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 
       21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38,
        39, 40}}]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.869578450541328*^9, 3.8695784712494087`*^9}, 
   3.881337727355834*^9, 3.881608164238699*^9},
 CellLabel->
  "Out[74]//TableForm=",ExpressionUUID->"14ea24eb-e2f5-4a5c-9214-\
92833db411f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sixfields", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "22"], "+", 
       SuperscriptBox["q", "18"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       SuperscriptBox["q", "10"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"]}], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "4"], "+", "1"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "8"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "12"]}], ")"}], "2"]}]], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "43"], "+", 
        SuperscriptBox["q", "35"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "34"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "33"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "32"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "31"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "30"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "29"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "27"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "25"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "23"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "21"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "17"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "15"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "13"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "11"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "9"]}], "+", 
        SuperscriptBox["q", "8"], "+", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "8"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "10"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "12"]}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "46"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "44"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "42"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "40"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "38"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["q", "36"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["q", "34"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["q", "32"]}], "+", 
        RowBox[{"58", " ", 
         SuperscriptBox["q", "30"]}], "+", 
        RowBox[{"58", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"53", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "10"]}], "+", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "8"]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "10"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "12"]}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "8"]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "12"]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "59"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "49"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "47"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", "45"]}], "+", 
        SuperscriptBox["q", "44"], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "43"]}], "+", 
        SuperscriptBox["q", "42"], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "41"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "40"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "39"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", "38"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "37"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "36"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["q", "35"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", "34"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["q", "33"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["q", "32"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["q", "31"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["q", "30"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["q", "29"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["q", "28"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["q", "27"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["q", "26"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["q", "25"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["q", "24"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "23"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", "21"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "19"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["q", "18"]}], "+", 
        SuperscriptBox["q", "17"], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "16"]}], "+", 
        SuperscriptBox["q", "15"], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "10"]}], "+", "1"}], ")"}]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "44"], "+", 
       SuperscriptBox["q", "42"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "40"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "38"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "36"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["q", "34"]}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["q", "32"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["q", "30"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["q", "28"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["q", "26"]}], "+", 
       RowBox[{"21", " ", 
        SuperscriptBox["q", "24"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["q", "22"]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["q", "20"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["q", "18"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["q", "16"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "14"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}], "+", "1"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "8"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "10"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "12"]}], ")"}]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "40"}], "}"}]}], "]"}], " ", "//", " ",
         "Normal"}], ",", "q"}], "]"}], "&"}], "/@", "%"}], " ", "//", " ", 
   "PadRight"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{"%", ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<d=2, r=6\>\"", ",", "\"\<d=3, r=6\>\"", ",", "\"\<d=4, r=6\>\"", 
        ",", "\"\<d=5, r=6\>\"", ",", "\"\<d=6, r=6\>\""}], "}"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "40"}], "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.869576775587541*^9, 3.869576849409593*^9}, {
  3.869576883594118*^9, 3.8695769336574783`*^9}, {3.869578478680423*^9, 
  3.86957851423632*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"35593894-6a7b-42ca-b8df-bb4e6af3f104"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       StyleBox["\[Null]",
        ShowStringCharacters->False], 
       TagBox["0",
        HoldForm], 
       TagBox["1",
        HoldForm], 
       TagBox["2",
        HoldForm], 
       TagBox["3",
        HoldForm], 
       TagBox["4",
        HoldForm], 
       TagBox["5",
        HoldForm], 
       TagBox["6",
        HoldForm], 
       TagBox["7",
        HoldForm], 
       TagBox["8",
        HoldForm], 
       TagBox["9",
        HoldForm], 
       TagBox["10",
        HoldForm], 
       TagBox["11",
        HoldForm], 
       TagBox["12",
        HoldForm], 
       TagBox["13",
        HoldForm], 
       TagBox["14",
        HoldForm], 
       TagBox["15",
        HoldForm], 
       TagBox["16",
        HoldForm], 
       TagBox["17",
        HoldForm], 
       TagBox["18",
        HoldForm], 
       TagBox["19",
        HoldForm], 
       TagBox["20",
        HoldForm], 
       TagBox["21",
        HoldForm], 
       TagBox["22",
        HoldForm], 
       TagBox["23",
        HoldForm], 
       TagBox["24",
        HoldForm], 
       TagBox["25",
        HoldForm], 
       TagBox["26",
        HoldForm], 
       TagBox["27",
        HoldForm], 
       TagBox["28",
        HoldForm], 
       TagBox["29",
        HoldForm], 
       TagBox["30",
        HoldForm], 
       TagBox["31",
        HoldForm], 
       TagBox["32",
        HoldForm], 
       TagBox["33",
        HoldForm], 
       TagBox["34",
        HoldForm], 
       TagBox["35",
        HoldForm], 
       TagBox["36",
        HoldForm], 
       TagBox["37",
        HoldForm], 
       TagBox["38",
        HoldForm], 
       TagBox["39",
        HoldForm], 
       TagBox["40",
        HoldForm]},
      {
       TagBox["\<\"d=2, r=6\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "1", "0", "3", "0", "1", "0",
        "6", "0", "1", "0", "8", "0", "4", "0", "10", "0", "4", "0", "17", 
       "0", "4", "0", "19", "0", "9", "0", "23", "0", "9", "0", "32", "0", 
       "9", "0", "36"},
      {
       TagBox["\<\"d=3, r=6\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "2", "0", "3", "2", "5", "2",
        "10", "7", "13", "12", "23", "19", "35", "32", "50", "52", "74", "72",
        "108", "112", "145", "155", "204", "213", "275", "292", "360", "393", 
       "477", "506", "618", "668", "782", "849", "998"},
      {
       TagBox["\<\"d=4, r=6\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "2", "0", "4", "0", "6", "0",
        "14", "0", "23", "0", "45", "0", "75", "0", "132", "0", "212", "0", 
       "353", "0", "540", "0", "840", "0", "1249", "0", "1849", "0", "2644", 
       "0", "3776", "0", "5240", "0", "7237"},
      {
       TagBox["\<\"d=5, r=6\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "2", "0", "4", "0", "6", "0",
        "13", "0", "19", "1", "36", "1", "58", "4", "97", "10", "149", "22", 
       "244", "43", "364", "77", "558", "138", "824", "230", "1208", "374", 
       "1727", "588", "2467", "899", "3432", "1343", "4761"},
      {
       TagBox["\<\"d=6, r=6\"\>",
        HoldForm], "1", "0", "0", "0", "1", "0", "2", "0", "4", "0", "6", "0",
        "13", "0", "19", "0", "36", "0", "58", "0", "97", "0", "149", "0", 
       "244", "0", "364", "0", "558", "0", "824", "0", "1208", "0", "1727", 
       "0", "2467", "0", "3432", "0", "4761"}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{
      "Columns" -> {False, True, {False}, False}, 
       "Rows" -> {False, True, {False}, False}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
   Function[BoxForm`e$, 
    TableForm[
    BoxForm`e$, 
     TableHeadings -> {{
       "d=2, r=6", "d=3, r=6", "d=4, r=6", "d=5, r=6", "d=6, r=6"}, {0, 1, 2, 
       3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
       22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39,
        40}}]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.869578489899115*^9, 3.869578514698794*^9}, 
   3.881337730389576*^9, 3.881608165646145*^9},
 CellLabel->
  "Out[77]//TableForm=",ExpressionUUID->"a657276e-861d-4266-bb85-\
7061ccda7167"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Electromagnetic field (photons)", "Chapter",
 CellChangeTimes->{{3.8676634686497993`*^9, 3.867663493762802*^9}, 
   3.881421767760326*^9, {3.8816012505711727`*^9, 
   3.881601252417996*^9}},ExpressionUUID->"4a307331-d381-4b39-ab84-\
959d2bae02ff"],

Cell[TextData[StyleBox["Now we can rather straightforwardly extend our code \
to calculate Hilbert series for the electromagnetic field.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881421662803557*^9, 
   3.8814216629405537`*^9}, {3.881421862145166*^9, 3.881421875532403*^9}, {
   3.881421912511204*^9, 3.88142192337429*^9}, {3.881422401056229*^9, 
   3.8814224387351522`*^9}, {3.881422476374349*^9, 
   3.8814225216545677`*^9}},ExpressionUUID->"44cd9187-d2b1-4c5f-91ad-\
95ed85f78242"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.869578606353423*^9, 
  3.869578608366713*^9}},ExpressionUUID->"41e0d781-d367-45d5-823a-\
d91ce428187c"],

Cell[TextData[{
 StyleBox["Effectively the only thing we need to change are the integrands, \
which will be now built using \nthe graded character of Multi-Particle Graded \
Representation ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalJ]", "F"], TraditionalForm]],ExpressionUUID->
  "860c3b5a-803b-4ead-ad6a-ccfcbea80303"],
 StyleBox[" of the electromagnetic field.  ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.881601887802161*^9, 
   3.881601889991291*^9}, {3.881601974634552*^9, 3.88160205295893*^9}, {
   3.8816020863864927`*^9, 3.881602176008007*^9}, {3.881602243312235*^9, 
   3.8816022908214397`*^9}},ExpressionUUID->"06b308d5-d540-4a07-93c3-\
7c766ba8166a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "character", " ", "of", " ", "standard", " ", "representation", " ", "of",
      " ", "SO", 
     RowBox[{"(", "dim", ")"}]}], ",", " ", 
    RowBox[{"see", " ", "Example", " ", "3.98"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "compute", " ", "it", " ", "by", " ", "expanding", " ", 
    "symmetric", " ", "graded", " ", "character", " ", "and", " ", "taking", 
    " ", "coefficient", " ", "before", " ", 
    SuperscriptBox["q", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Chi]StandardSO", "[", "dim_", "]"}], ":=", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"P", "[", "dim", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "1"}], "}"}]}], "]"}], " ", "//", " ", 
    "Simplify"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.856617566898596*^9, 3.8566176567712297`*^9}, {
  3.8566177797174683`*^9, 3.856617780588231*^9}, {3.85661789565921*^9, 
  3.8566179269065742`*^9}, {3.867663514436419*^9, 3.8676635208113527`*^9}, {
  3.869580441537953*^9, 3.8695805690891743`*^9}, {3.881601142799272*^9, 
  3.88160114338828*^9}, {3.881601173415538*^9, 3.881601173662141*^9}, {
  3.893266928495308*^9, 
  3.893266928754644*^9}},ExpressionUUID->"3c3f55a9-3671-454b-9c15-\
93767d024b5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]StandardSO", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.8676635234398317`*^9, 3.86766352735415*^9}, {
  3.869580474958536*^9, 3.869580477242687*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"b07a262e-3ac5-43ea-8339-91c3dc08f1f6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"x", "(", "1", ")"}], "+", 
   RowBox[{"x", "(", "2", ")"}], "+", 
   FractionBox["1", 
    RowBox[{"x", "(", "2", ")"}]], "+", 
   FractionBox["1", 
    RowBox[{"x", "(", "1", ")"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.867663527704071*^9, 3.868502630039785*^9, 
  3.8695804799745073`*^9, 3.869580572871784*^9, 3.881337736031395*^9, 
  3.8814217047210083`*^9, 3.8816081723516893`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"1fa6d70e-4e5a-40ce-a80b-569f4f734b36"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"graded", " ", "character", " ", "of", " ", "SPGM", " ", 
     FormBox[
      SubscriptBox["R", "F"],
      TraditionalForm]}], ",", " ", 
    RowBox[{"see", " ", "Calculation", " ", "5.21"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Chi]Rphotons", "[", "dim_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "-", 
             SuperscriptBox["q", "3"]}], ")"}], 
           RowBox[{"\[Chi]StandardSO", "[", "dim", "]"}]}], "-", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "4"]}], ")"}]}], ")"}], 
        RowBox[{"P", "[", "dim", "]"}]}], "+", "1"}], "q"], " ", "//", 
     "Expand"}], " ", "//", " ", "FullSimplifyCancel"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJwdzd0rQ2EcwPHjJS4WSdSsiWPNklnSWqSlxx+wltW0m41l58rykjHSNC2F
WOp4W0vaJs2MkiZtTCKNtZcSk1Zr7WI4Wu2W4vyei2+fyy+pHxswlBIEwWcD
X46/5soCDLp909tAG++9UMtKUjmsx+60PF4yyHnoxQa2bBf5IIN6uh1YKy3h
fbDW0K1CUDxBysBSUopV71t0oGVZowfXK2bPwV3DArarqjwI7t1QIdCfFt2B
IjmNdVU/cD9ZOb/6RlDxdyMAtYSgHTyxxnvAqNDYB5r7o3J7jEHSyRS29+hJ
BZoHk9iQyacBmyJnWFlRR4HjYQOWq+I3BOMMyhuVfNBXGWsGFx1OElxZG+kE
FfMF7GjCvf2TYFAurTgFxYHhczBLr16AU/WZKzDjl4TB66GOCGi/p7BtLuWO
+5n9tixh1dniAVjJmfaCda8e7sYXg2ZSJh6o3cygZMk3ilDf2H8YywKB
  "],ExpressionUUID->"d99d402d-b49d-4b8a-ac1b-1ed12ed6c781"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]Rphotons", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.8676636067482433`*^9, 3.8676636261856213`*^9}, {
  3.867663680403226*^9, 3.867663683510727*^9}, {3.867663826203977*^9, 
  3.867663826373407*^9}, {3.86766386859182*^9, 3.867663874970623*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"7e1da3b1-8185-49b4-9388-319aff5ff41c"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", "q", " ", 
        RowBox[{"x", "(", "1", ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", "q", " ", 
           RowBox[{"x", "(", "1", ")"}]}]}], "+", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"], "+", "1"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"x", "(", "2", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"x", "(", "1", ")"}], "2"], "+", "1"}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.86766362684623*^9, 3.8676637400313272`*^9}, {
   3.867663799176499*^9, 3.867663826848015*^9}, {3.8676638713527613`*^9, 
   3.867663875257815*^9}, 3.86850263195907*^9, 3.881337738201235*^9, 
   3.8814217064146852`*^9, 3.8816081743649406`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"792a1cfa-64bd-4aea-a463-3897700f7183"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"part", " ", "corresponding", " ", "to", " ", 
     SuperscriptBox["F", "r"], " ", "of", " ", "the", " ", "graded", " ", 
     "character", " ", "of", " ", "MPGM", " ", 
     FormBox[
      SubscriptBox["\[ScriptCapitalJ]", "F"],
      TraditionalForm]}], ",", " ", 
    RowBox[{"see", " ", "Derivation", " ", "4.23"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Chi]Jphotons", "[", 
    RowBox[{"dim_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"PEpick", "[", "r", "]"}], " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "[", "k_", "]"}], ":>", " ", 
      RowBox[{"PlethysticSub", "[", 
       RowBox[{
        RowBox[{"\[Chi]Rphotons", "[", "dim", "]"}], ",", "k"}], "]"}]}], 
     "}"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.86766387934755*^9, 3.867663885064919*^9}, {
   3.869580673177251*^9, 3.869580678999165*^9}, {3.881601281835229*^9, 
   3.881601285414028*^9}, {3.881601368699265*^9, 3.881601382112916*^9}, 
   3.8816018285421762`*^9, {3.893266977733193*^9, 3.893266978096352*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e209acef-1905-4e59-a9a0-35c9a8009c4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]Jphotons", "[", 
  RowBox[{"4", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8676638880340014`*^9, 3.867663919163148*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"e78d1d2a-d035-4c05-a2c9-f1947d319098"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", " ", "q", " ", 
          RowBox[{"x", "(", "1", ")"}]}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"2", " ", "q", " ", 
             RowBox[{"x", "(", "1", ")"}]}]}], "+", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"], "+", "1"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "(", "2", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], "+", "1"}], ")"}], "4"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"x", "(", "1", ")"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", " ", 
         RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"x", "(", "2", ")"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", " ", 
         RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "4"]}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "4"]}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "8"], "+", "1"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "8"], "+", "1"}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "q", " ", 
         RowBox[{"x", "(", "1", ")"}]}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"x", "(", "1", ")"}]}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"], "+", "1"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "(", "2", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "3"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "3"]}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "3"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "3"]}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "6"], "+", "1"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "6"], "+", "1"}], ")"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "3"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", " ", 
        RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "3"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "3"]}], "-", "1"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "2"]}]}], "+", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "4"], "+", "1"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "4"], "+", "1"}], ")"}], "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], "2"], " ", 
     
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}], "2"]}]], 
   "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"2", " ", "q", " ", 
          RowBox[{"x", "(", "1", ")"}]}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"2", " ", "q", " ", 
             RowBox[{"x", "(", "1", ")"}]}]}], "+", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"], "+", "1"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "(", "2", ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], "+", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"]}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "2"]}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"], "+", "1"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "4"], "+", "1"}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"x", "(", "1", ")"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", " ", 
         RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"x", "(", "2", ")"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q", " ", 
         RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.867663891612273*^9, 3.867663919514408*^9}, 
   3.8685026356456337`*^9, 3.881337741395583*^9, 3.8814217078234663`*^9, 
   3.881608176430374*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"67a27faa-9c1a-476d-b11c-35f7eaa9f784"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "integrands", " ", "corresponding", " ", "to", " ", "the", " ", 
    "electromagnetic", " ", "field", " ", 
    RowBox[{"(", "photons", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"IntegrandsPhotons", "[", 
    RowBox[{"dim_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"Integrands", "[", 
    RowBox[{"dim", ",", "r", ",", "\[Chi]Jphotons"}], "]"}], " "}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.867664038595557*^9, 3.867664047025374*^9}, {
  3.867664091194541*^9, 3.8676640913636703`*^9}, {3.868502640844998*^9, 
  3.868502641036665*^9}, {3.88160145629011*^9, 3.8816014793834333`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"76c9217a-ba01-4f63-a08b-3638e4cc3bc1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IntegrandsPhotons", "[", 
  RowBox[{"4", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.867664048374776*^9, 3.867664051646701*^9}, {
  3.867664088323451*^9, 3.867664088476254*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"d47b2a30-9e9d-4660-a6dc-7349f9478cd3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"], "-", 
          RowBox[{"2", " ", "q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "2"], "-", 
             RowBox[{"2", " ", "q", " ", 
              RowBox[{"x", "(", "1", ")"}]}], "+", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"q", "-", 
             RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", " ", 
              RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}], "4"]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "3"]}]]}], ",", 
    
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"], "-", 
          RowBox[{"2", " ", "q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "2"], "-", 
             RowBox[{"2", " ", "q", " ", 
              RowBox[{"x", "(", "1", ")"}]}], "+", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"q", "-", 
             RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", " ", 
              RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "2"]}], "+", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "-", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "1"}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}]}]]}], ",", 
    
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "2"]}], "+", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "-", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "1"}], ")"}], "2"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], "2"], 
       " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}], 
        "2"]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "2"], "-", 
         RowBox[{"2", " ", "q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "2"], "-", 
            RowBox[{"2", " ", "q", " ", 
             RowBox[{"x", "(", "1", ")"}]}], "+", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", " ", 
             RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "6"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "6"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "3"], " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "3"]}], "+", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "6"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "3"], "-", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "3"], " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "3"]}], "+", "1"}], ")"}]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "3"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "3"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "3"]}], "-", "1"}], ")"}]}]]}], ",", 
    
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "(", "1", ")"}], "-", 
         RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], " ", 
          RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "8"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "8"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "4"]}], "+", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "8"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "-", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "4"], " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "4"]}], "+", "1"}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "1", ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "-", 
         SuperscriptBox[
          RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]]}]}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.867664052044064*^9, 3.867664095175811*^9, 
  3.868502642169345*^9, 3.881337743748117*^9, 3.881421709288583*^9, 
  3.881608178825493*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"d15ea1b0-ea29-4d95-9bad-a4194ed10f5c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Hilbert", " ", "Series", " ", "corresponding", " ", "to", " ", "the", " ",
     "electromagnetic", " ", "field", " ", 
    RowBox[{"(", "photons", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ComputeHilbertPhotons", "[", 
    RowBox[{"d_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"IntegrateWhole", "[", 
     RowBox[{"IntegrandsPhotons", "[", 
      RowBox[{"d", ",", "k"}], "]"}], "]"}], " ", "//", " ", 
    "AbsoluteTiming"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.852925251927618*^9, 3.852925611664256*^9}, {
   3.852925656976626*^9, 3.852925751782477*^9}, {3.852925807547799*^9, 
   3.852925814991459*^9}, {3.85292696041888*^9, 3.852926989456499*^9}, {
   3.8529270426843643`*^9, 3.852927115041164*^9}, {3.85292715051264*^9, 
   3.852927150777019*^9}, {3.852929657201954*^9, 3.852929662026307*^9}, 
   3.852930849122575*^9, {3.8529312864626093`*^9, 3.8529312867720633`*^9}, {
   3.852931317388893*^9, 3.8529313657468567`*^9}, {3.8529313984942627`*^9, 
   3.852931405725253*^9}, {3.852931468335554*^9, 3.852931486798965*^9}, {
   3.852975360448265*^9, 3.8529753729616337`*^9}, {3.852990151980517*^9, 
   3.852990152343863*^9}, 3.8530892046265574`*^9, {3.853093088207767*^9, 
   3.853093095729741*^9}, {3.853516817681518*^9, 3.8535168763918257`*^9}, 
   3.8535169575999947`*^9, {3.853517009738681*^9, 3.853517014546342*^9}, 
   3.8535172829692574`*^9, {3.853557485529955*^9, 3.853557488801013*^9}, {
   3.853580299560601*^9, 3.8535803062976933`*^9}, {3.853679754711794*^9, 
   3.853679772551279*^9}, {3.853763802686812*^9, 3.8537638099071627`*^9}, {
   3.8541259488263063`*^9, 3.8541259577887278`*^9}, {3.854126027734939*^9, 
   3.8541260286780767`*^9}, {3.854449566567853*^9, 3.854449566753538*^9}, 
   3.8556581372530622`*^9, 3.8556582121754847`*^9, {3.866739645500318*^9, 
   3.8667396776620417`*^9}, {3.867577417383815*^9, 3.867577432856885*^9}, 
   3.867659112081663*^9, {3.8676606228416643`*^9, 3.867660630330059*^9}, {
   3.8676640707942543`*^9, 3.867664102973998*^9}, {3.881601503025918*^9, 
   3.881601510757742*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"0939cbd5-7f2d-4b2b-9cb6-d024f0849831"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"time", ",", "resultPhotons"}], "}"}], "=", 
  RowBox[{"ComputeHilbertPhotons", "[", 
   RowBox[{"4", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.867664117493519*^9, 3.867664124007266*^9}, {
  3.867664382077795*^9, 3.867664382888002*^9}, {3.869574672276429*^9, 
  3.869574672528667*^9}, {3.8695748611593018`*^9, 3.8695748614593782`*^9}, {
  3.869574972660894*^9, 3.8695749727652073`*^9}, {3.8695786955852823`*^9, 
  3.8695787307423773`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"4bda6508-a72b-4aa9-bdd9-cc7e7406961b"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Integrands:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"], "-", 
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"x", "(", "1", ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "2"], "-", 
              RowBox[{"2", " ", "q", " ", 
               RowBox[{"x", "(", "1", ")"}]}], "+", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"q", "-", 
              RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", " ", 
               RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
            RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}], "4"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"x", "(", "1", ")"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"x", "(", "2", ")"}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", " ", 
            RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"], "-", 
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"x", "(", "1", ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "2"], "-", 
              RowBox[{"2", " ", "q", " ", 
               RowBox[{"x", "(", "1", ")"}]}], "+", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"q", "-", 
              RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", " ", 
               RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
            RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "2"]}], "+", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "-", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "1"}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox[
                RowBox[{"x", "(", "1", ")"}], "2"]}], "+", "1"}], ")"}], " ", 
            
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["q", "2"], "-", 
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox[
                RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], " ", 
            
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "1"}], ")"}], "2"]}], 
       
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "1", ")"}], "2"]}], "-", "1"}], ")"}], "2"], 
        " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            SuperscriptBox[
             RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "1"}], ")"}], 
         "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "2"], "-", 
          RowBox[{"2", " ", "q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "2"], "-", 
             RowBox[{"2", " ", "q", " ", 
              RowBox[{"x", "(", "1", ")"}]}], "+", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"q", "-", 
             RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", " ", 
              RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "6"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "6"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "3"], " ", 
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "3"]}], "+", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "3"], "-", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "3"], " ", 
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "3"]}], "+", "1"}], ")"}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "3"]}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "3"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "3"]}], "-", "1"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "1", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "1", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "(", "1", ")"}], "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "(", "1", ")"}], " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "8"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "8"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "4"]}], "+", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "8"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "4"], "-", 
             SuperscriptBox[
              RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "4"], " ", 
              SuperscriptBox[
               RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "4"]}], "+", "1"}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "1", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "1", ")"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "1", ")"}], "4"]}], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "4"]}], "-", "1"}], ")"}]}]]}]}], 
    "}"}]}], TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.881608181354109*^9},ExpressionUUID->"0670bf1e-19e8-436e-acce-\
d26a992eea8a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Poles:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], "q", "3"},
        {
         RowBox[{"x", "(", "1", ")"}], "0", "2"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], "q", "2"},
        {
         RowBox[{"x", "(", "1", ")"}], "0", "2"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{"-", "q"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], "0", "2"},
        {
         RowBox[{"x", "(", "1", ")"}], "q", "2"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{"-", "q"}], "2"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], "0", "2"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{
          RowBox[{"-", 
           RadicalBox[
            RowBox[{"-", "1"}], "3"]}], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], "q", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "1", ")"}], "0", "2"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{"\[ImaginaryI]", " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{"-", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "1", ")"}], "q", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}]}], 
  TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.88160818146393*^9},ExpressionUUID->"973a9d6e-6c0a-4990-af0d-09fcee59d9b7"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Intermediate result:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["q", "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "3"}], ")"}]}], "-", 
         
         RowBox[{"4", " ", 
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "6"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "5"}], ")"}]}], "+", 
         
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"x", "(", "2", ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "2"], "+", "1"}], ")"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "4"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "13"}], ")"}]}], "+", 
         RowBox[{"q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"x", "(", "2", ")"}], "10"]}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "8"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "6"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "2"]}], "-", "3"}], ")"}]}], "-", 
         
         RowBox[{
          RowBox[{"x", "(", "2", ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "8"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "6"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "2"]}], "+", "7"}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"24", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "-", "1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "(", "2", ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], "3"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"], "+", "1"}], ")"}], "2"]}], 
       RowBox[{"4", " ", "\[Pi]", " ", 
        RowBox[{"x", "(", "2", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "-", "2"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "2"], "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "8"], "-", "1"}], ")"}]}], 
       RowBox[{"8", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"x", "(", "2", ")"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", " ", 
           RowBox[{"x", "(", "2", ")"}]}], "+", "1"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "4"]}], "-", 
          RowBox[{"2", " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "7"], "+", 
             RowBox[{"x", "(", "2", ")"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"x", "(", "2", ")"}], "2"], "-", "1"}], ")"}], "2"], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "4"], "+", 
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "2"], "+", "1"}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"6", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"x", "(", "2", ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "6"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "3"]}], "-", 
          RowBox[{
           SuperscriptBox["q", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "6"], "+", "1"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "3"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"x", "(", "2", ")"}]}], 
       RowBox[{"4", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           SuperscriptBox[
            RowBox[{"x", "(", "2", ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"x", "(", "2", ")"}], "4"], "+", "1"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"x", "(", "2", ")"}], "2"]}], ")"}]}]]}]}], "}"}]}], 
  TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.881608182966189*^9},ExpressionUUID->"0bd16e21-6a28-4dbf-979b-\
18a616654715"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Poles:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], "q", "3"},
        {
         RowBox[{"x", "(", "2", ")"}], "0", "3"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], "q", "1"},
        {
         RowBox[{"x", "(", "2", ")"}], "0", "1"},
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{"-", "q"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], "q", "1"},
        {
         RowBox[{"x", "(", "2", ")"}], "0", "3"},
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{"-", "q"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], "0", "2"},
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], "-", "\[ImaginaryI]"}], ")"}], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], "+", "\[ImaginaryI]"}], ")"}], " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "2", ")"}], "q", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}], ",", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{"\[ImaginaryI]", " ", "q"}], "1"},
        {
         RowBox[{"x", "(", "2", ")"}], 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "q"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], "}"}]}], 
  TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.8816081830709753`*^9},ExpressionUUID->"36495190-a959-44ba-8d04-\
f747bae5f356"],

Cell[BoxData[
 FormBox[
  RowBox[{
   TagBox["\<\"Intermediate result:\"\>",
    "EchoLabel"], "  ", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "2"], "+", "3"}], ")"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", "1"}], ")"}], "2"]}]], ",", 
     FractionBox[
      SuperscriptBox["q", "4"], 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "-", "2"}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "-", "1"}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["q", "6"]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "2"], "+", "1"}], ")"}]}]], ",", 
     FractionBox[
      SuperscriptBox["q", "4"], 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}]}]]}], "}"}]}], TraditionalForm]], "Echo",
 CellChangeTimes->{
  3.881608183581918*^9},ExpressionUUID->"bb227320-eb16-46cf-bd69-\
3b5f77b3ba76"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.434063`", ",", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"]}]}], "+", 
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}]}], 
     RowBox[{
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "4"], "+", "1"}]]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.867664126002474*^9, {3.867664372595024*^9, 3.867664385764772*^9}, 
   3.868502647844342*^9, {3.86957466037014*^9, 3.869574673534741*^9}, 
   3.8695748650829363`*^9, 3.869574973398425*^9, {3.8695786972312927`*^9, 
   3.869578731587945*^9}, 3.8813377477655497`*^9, 3.881421715995823*^9, 
   3.881608183708427*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"a4726207-ad33-42ad-a704-4e6f07281870"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "expansion", " ", "of", " ", "Hilbert", " ", "series", " ", "around", " ",
      "q"}], "=", 
    RowBox[{
    "0", " ", "gives", " ", "us", " ", "numbers", " ", "of", " ", 
     "independent", " ", "operators"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"resultPhotons", ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", "5"], "+", 
             SuperscriptBox["q", "2"], "+", "1"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "6"]}], ")"}]}], "+", 
             SuperscriptBox["q", "4"], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["q", "2"]}], "+", "3"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["q", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["q", "2"]}], "+", "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox["q", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "8"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["q", "2"]}], "+", "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["q", "6"]}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "#"}], "}"}]}], "]"}], "&"}], " ", "/@", 
    " ", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "50"}], "]"}]}], " ", "//", " ", "Transpose", 
   " "}]}]], "Input",
 CellChangeTimes->{{3.8695786840481253`*^9, 3.869578689084836*^9}, {
  3.8816015333245564`*^9, 3.88160153430683*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"225c8c11-d856-44ce-98c2-0557b92c5f44"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "3", "0", "5", "0", "4", "0", "6", "0", "9", "0", 
      "7", "0", "10", "0", "12", "0", "11", "0", "13", "0", "16", "0", "14", 
      "0", "17", "0", "19", "0", "18", "0", "20", "0", "23", "0", "21", "0", 
      "24", "0", "26", "0", "25", "0", "27", "0", "30", "0", "28"},
     {"0", "0", "0", "0", "1", "0", "1", "0", "1", "1", "1", "0", "2", "1", 
      "1", "1", "2", "1", "2", "1", "2", "2", "2", "1", "3", "2", "2", "2", 
      "3", "2", "3", "2", "3", "3", "3", "2", "4", "3", "3", "3", "4", "3", 
      "4", "3", "4", "4", "4", "3", "5", "4", "4"},
     {"0", "0", "0", "0", "3", "0", "5", "0", "4", "0", "6", "0", "9", "0", 
      "7", "0", "10", "0", "12", "0", "11", "0", "13", "0", "16", "0", "14", 
      "0", "17", "0", "19", "0", "18", "0", "20", "0", "23", "0", "21", "0", 
      "24", "0", "26", "0", "25", "0", "27", "0", "30", "0", "28"},
     {"0", "0", "0", "0", "2", "0", "3", "0", "4", "0", "5", "0", "7", "0", 
      "7", "0", "9", "0", "10", "0", "11", "0", "12", "0", "14", "0", "14", 
      "0", "16", "0", "17", "0", "18", "0", "19", "0", "21", "0", "21", "0", 
      "23", "0", "24", "0", "25", "0", "26", "0", "28", "0", "28"},
     {"0", "0", "0", "0", "2", "0", "3", "0", "4", "0", "5", "0", "8", "0", 
      "7", "0", "10", "0", "11", "0", "12", "0", "13", "0", "16", "0", "15", 
      "0", "18", "0", "19", "0", "20", "0", "21", "0", "24", "0", "23", "0", 
      "26", "0", "27", "0", "28", "0", "29", "0", "32", "0", "31"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.869578689582898*^9, 3.869578733099518*^9}, 
   3.881337750063815*^9, 3.8814217176854343`*^9, 3.8816081860069838`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"4f9415f9-28c8-423c-802a-da93bfd4dfc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"resultPhotonsCanonicalForm", "=", 
  RowBox[{"Times", "@@", 
   RowBox[{"FactorOut", "[", 
    RowBox[{"resultPhotons", ",", 
     FractionBox[
      SuperscriptBox["q", "4"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8566162985744247`*^9, 3.856616381371922*^9}, {
   3.85661817669409*^9, 3.856618185930665*^9}, {3.856618903351974*^9, 
   3.856618933832025*^9}, {3.856619054723723*^9, 3.856619080952964*^9}, {
   3.8566193486187773`*^9, 3.856619352202611*^9}, {3.856620253582893*^9, 
   3.8566202694636106`*^9}, {3.856620717693223*^9, 3.8566207751436377`*^9}, {
   3.856620833593313*^9, 3.856620865597919*^9}, {3.856620957687694*^9, 
   3.8566209604915752`*^9}, {3.856687647981551*^9, 3.8566876668389473`*^9}, {
   3.857124366206771*^9, 3.857124375598279*^9}, {3.866393317978464*^9, 
   3.866393344622979*^9}, {3.866393390406927*^9, 3.866393391167515*^9}, {
   3.8670083292883043`*^9, 3.867008336315206*^9}, 3.867008470166131*^9, {
   3.8676643253210487`*^9, 3.867664395702951*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"41a1df6a-d664-4205-a47b-a64da7dd70a9"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"]}]}], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "2"]}], "+", "3"}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "6"]}], ")"}]}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.8676643470310593`*^9, 3.867664396136298*^9}, 
   3.8685026510642967`*^9, {3.8695746654973392`*^9, 3.869574677544168*^9}, 
   3.869574866159481*^9, 3.869574974094973*^9, {3.869578698127077*^9, 
   3.869578735486092*^9}, 3.881337751598503*^9, 3.881421718947175*^9, 
   3.881608188165785*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"e5a039fa-b11c-4bee-8e3c-0e646cb9755f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.869578617204885*^9, 
  3.869578619343014*^9}},ExpressionUUID->"e938d0e2-04e8-4cd8-83b9-\
3d3c557d8398"],

Cell[TextData[StyleBox["Here we summarize Hilbert Series for the \
electromagnetic field (photons) calculated in various \ndimensions and for \
different powers of field F. It is then easy to tabulate the corresponding \n\
numbers of independent operators.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.88133635546977*^9, 3.881336356322048*^9}, {
   3.88133640218253*^9, 3.881336464599387*^9}, {3.88133654930618*^9, 
   3.8813365498027678`*^9}, 3.881336637471718*^9, {3.881340307480562*^9, 
   3.881340310877756*^9}, {3.881410774019414*^9, 3.881410819531019*^9}, {
   3.8814108972817163`*^9, 3.881410898650893*^9}, {3.8814118254933434`*^9, 
   3.881411835266303*^9}, {3.881411867202709*^9, 3.881411872226575*^9}, {
   3.881411926670807*^9, 3.881411930458014*^9}, 3.881412077398796*^9, 
   3.8814207622840967`*^9, {3.881420843702182*^9, 3.881420878011256*^9}, {
   3.88142096052315*^9, 3.881421004069313*^9}, {3.8816015968202257`*^9, 
   3.881601648270211*^9}},ExpressionUUID->"7cc6982d-8462-4884-a406-\
9a310fac4f37"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fourPhotons", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "6"]}], "+", 
         SuperscriptBox["q", "5"], "+", 
         SuperscriptBox["q", "2"], "+", "1"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], ")"}]}], "+", 
         SuperscriptBox["q", "4"], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["q", "2"]}], "+", "3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"]}], "+", "2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "8"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"]}], "+", "2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "9"]}], "+", 
         SuperscriptBox["q", "5"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         SuperscriptBox["q", "3"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"]}], "+", "2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "q"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "2"]}], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "6"]}], ")"}]}]], "-", 
      SuperscriptBox["q", "3"]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", "10"], "-", 
         SuperscriptBox["q", "6"], "+", 
         SuperscriptBox["q", "4"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"]}], "+", "3"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "2"]}], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "6"]}], ")"}]}]], "+", 
      SuperscriptBox["q", "4"]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "11"]}], "+", 
         SuperscriptBox["q", "7"], "+", 
         SuperscriptBox["q", "5"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["q", "2"]}], "-", "q", "+", "2"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}]}]], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "2"]}], "+", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "6"]}], ")"}]}]], "-", 
      SuperscriptBox["q", "5"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "40"}], "}"}]}], "]"}], " ", "//", " ",
         "Normal"}], ",", "q"}], "]"}], "&"}], "/@", " ", "%"}], " ", "//", 
   " ", "PadRight"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{"%", ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<d=3, r=4\>\"", ",", "\"\<d=4, r=4\>\"", ",", "\"\<d=5, r=4\>\"", 
        ",", "\"\<d=6, r=4\>\"", ",", "\"\<d=7, r=4\>\"", ",", 
        "\"\<d=7, r=4\>\"", ",", "\"\<d=8, r=4\>\"", ",", "\"\<d=8, r=4\>\"", 
        ",", "\"\<d=9, r=4\>\"", ",", "\"\<d=9, r=4\>\""}], "}"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "40"}], "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQbZNx8/mr3W8cW0JuvgPRUqe/J74G0jmn/oHpG7WK
S0G0Q5QmmC7UPrMSRC96dAlMHzLetRFEP+0O3ASiBS0DdR/ueeNon9wCprta
HsWA6Gcsf8C0yP3aQhB9ZklYMYg+8HZBDYi2NL9cC6LF+5yt151/43hW2NAR
RP8LDHTcCKRXTk4G01X3V7uB6AceN9xBdBbTUZM9QDo23tQUROfsy68H0bwh
W8D0j6cvuf5ceONo9KOVG0TP2nP5zoIrQPdEfb8Los8FFHEtBNLihVO5QXTx
An5xEP3sggiYdpNZuWERkGa6tgVML99/eR+IXvDuKZjeyf3sMIi+pbnyOIie
lb/jNIjW+KR2FkQDABQe1ag=
  "],
 CellLabel->"In[85]:=",ExpressionUUID->"90e3e9fd-b7bd-4641-bcb5-662cbb223f0f"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       StyleBox["\[Null]",
        ShowStringCharacters->False], 
       TagBox["0",
        HoldForm], 
       TagBox["1",
        HoldForm], 
       TagBox["2",
        HoldForm], 
       TagBox["3",
        HoldForm], 
       TagBox["4",
        HoldForm], 
       TagBox["5",
        HoldForm], 
       TagBox["6",
        HoldForm], 
       TagBox["7",
        HoldForm], 
       TagBox["8",
        HoldForm], 
       TagBox["9",
        HoldForm], 
       TagBox["10",
        HoldForm], 
       TagBox["11",
        HoldForm], 
       TagBox["12",
        HoldForm], 
       TagBox["13",
        HoldForm], 
       TagBox["14",
        HoldForm], 
       TagBox["15",
        HoldForm], 
       TagBox["16",
        HoldForm], 
       TagBox["17",
        HoldForm], 
       TagBox["18",
        HoldForm], 
       TagBox["19",
        HoldForm], 
       TagBox["20",
        HoldForm], 
       TagBox["21",
        HoldForm], 
       TagBox["22",
        HoldForm], 
       TagBox["23",
        HoldForm], 
       TagBox["24",
        HoldForm], 
       TagBox["25",
        HoldForm], 
       TagBox["26",
        HoldForm], 
       TagBox["27",
        HoldForm], 
       TagBox["28",
        HoldForm], 
       TagBox["29",
        HoldForm], 
       TagBox["30",
        HoldForm], 
       TagBox["31",
        HoldForm], 
       TagBox["32",
        HoldForm], 
       TagBox["33",
        HoldForm], 
       TagBox["34",
        HoldForm], 
       TagBox["35",
        HoldForm], 
       TagBox["36",
        HoldForm], 
       TagBox["37",
        HoldForm], 
       TagBox["38",
        HoldForm], 
       TagBox["39",
        HoldForm], 
       TagBox["40",
        HoldForm]},
      {
       TagBox["\<\"d=3, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "1", "0", "1", "0", "1", "1", "1", "0",
        "2", "1", "1", "1", "2", "1", "2", "1", "2", "2", "2", "1", "3", "2", 
       "2", "2", "3", "2", "3", "2", "3", "3", "3", "2", "4", "3", "3", "3", 
       "4"},
      {
       TagBox["\<\"d=4, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "3", "0", "5", "0", "4", "0", "6", "0",
        "9", "0", "7", "0", "10", "0", "12", "0", "11", "0", "13", "0", "16", 
       "0", "14", "0", "17", "0", "19", "0", "18", "0", "20", "0", "23", "0", 
       "21", "0", "24"},
      {
       TagBox["\<\"d=5, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "2", "0", "3", "0", "4", "0", "5", "0",
        "7", "0", "7", "0", "9", "0", "10", "0", "11", "0", "12", "0", "14", 
       "0", "14", "0", "16", "0", "17", "0", "18", "0", "19", "0", "21", "0", 
       "21", "0", "23"},
      {
       TagBox["\<\"d=6, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "2", "0", "3", "0", "4", "0", "5", "0",
        "8", "0", "7", "0", "10", "0", "11", "0", "12", "0", "13", "0", "16", 
       "0", "15", "0", "18", "0", "19", "0", "20", "0", "21", "0", "24", "0", 
       "23", "0", "26"},
      {
       TagBox["\<\"d=7, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "2", "0", "3", "1", "4", "1", "5", "1",
        "7", "1", "7", "2", "9", "1", "10", "2", "11", "2", "12", "2", "14", 
       "2", "14", "3", "16", "2", "17", "3", "18", "3", "19", "3", "21", "3", 
       "21", "4", "23"},
      {
       TagBox["\<\"d=7, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "2", "0", "3", "1", "4", "1", "5", "1",
        "7", "1", "7", "2", "9", "1", "10", "2", "11", "2", "12", "2", "14", 
       "2", "14", "3", "16", "2", "17", "3", "18", "3", "19", "3", "21", "3", 
       "21", "4", "23"},
      {
       TagBox["\<\"d=8, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "3", "0", "3", "0", "4", "0", "5", "0",
        "7", "0", "7", "0", "9", "0", "10", "0", "11", "0", "12", "0", "14", 
       "0", "14", "0", "16", "0", "17", "0", "18", "0", "19", "0", "21", "0", 
       "21", "0", "23"},
      {
       TagBox["\<\"d=8, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "3", "0", "3", "0", "4", "0", "5", "0",
        "7", "0", "7", "0", "9", "0", "10", "0", "11", "0", "12", "0", "14", 
       "0", "14", "0", "16", "0", "17", "0", "18", "0", "19", "0", "21", "0", 
       "21", "0", "23"},
      {
       TagBox["\<\"d=9, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "2", 
       RowBox[{"-", "1"}], "3", "0", "4", "0", "5", "0", "7", "0", "7", "0", 
       "9", "0", "10", "0", "11", "0", "12", "0", "14", "0", "14", "0", "16", 
       "0", "17", "0", "18", "0", "19", "0", "21", "0", "21", "0", "23"},
      {
       TagBox["\<\"d=9, r=4\"\>",
        HoldForm], "0", "0", "0", "0", "2", 
       RowBox[{"-", "1"}], "3", "0", "4", "0", "5", "0", "7", "0", "7", "0", 
       "9", "0", "10", "0", "11", "0", "12", "0", "14", "0", "14", "0", "16", 
       "0", "17", "0", "18", "0", "19", "0", "21", "0", "21", "0", "23"}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{
      "Columns" -> {False, True, {False}, False}, 
       "Rows" -> {False, True, {False}, False}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
   Function[BoxForm`e$, 
    TableForm[
    BoxForm`e$, 
     TableHeadings -> {{
       "d=3, r=4", "d=4, r=4", "d=5, r=4", "d=6, r=4", "d=7, r=4", "d=7, r=4",
         "d=8, r=4", "d=8, r=4", "d=9, r=4", "d=9, r=4"}, {0, 1, 2, 3, 4, 5, 
       6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24,
        25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40}}]]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.85662058622262*^9, 3.856620590135044*^9}, {
   3.856620620144374*^9, 3.856620640278463*^9}, {3.8566207965394373`*^9, 
   3.8566208032813063`*^9}, {3.856620842660459*^9, 3.8566208797694473`*^9}, 
   3.856620948944195*^9, {3.856620982710428*^9, 3.856620997614225*^9}, {
   3.856621064605654*^9, 3.856621112770722*^9}, {3.8566871028934803`*^9, 
   3.856687110002866*^9}, 3.856687179363969*^9, 3.8571236946748457`*^9, 
   3.857124073965966*^9, 3.857124257397139*^9, 3.857124336633733*^9, 
   3.866972328288878*^9, {3.866974417192252*^9, 3.866974420559226*^9}, 
   3.866980833129266*^9, 3.866980876574252*^9, 3.866987021960054*^9, 
   3.8670100508678513`*^9, {3.867664493853489*^9, 3.867664524624873*^9}, 
   3.8685026530185337`*^9, {3.869548483236915*^9, 3.869548490845043*^9}, 
   3.869574338972734*^9, {3.869574399388154*^9, 3.8695744045231647`*^9}, {
   3.8695744910690002`*^9, 3.86957458699407*^9}, {3.8695746221396933`*^9, 
   3.869574639098496*^9}, {3.869574738153599*^9, 3.869574778474856*^9}, {
   3.8695748121239157`*^9, 3.869574976927751*^9}, {3.869575252808902*^9, 
   3.869575278219213*^9}, {3.869575338802124*^9, 3.869575393898301*^9}, {
   3.869575437488825*^9, 3.869575497916361*^9}, {3.869578784393762*^9, 
   3.869578813676813*^9}, {3.869578846186366*^9, 3.8695788575872602`*^9}, 
   3.8813377557596693`*^9, 3.881421746231776*^9, 3.881608197543508*^9},
 CellLabel->
  "Out[87]//TableForm=",ExpressionUUID->"97084589-6f78-4b5d-abb0-\
8955f71281d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fivePhotons", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "26"]}], "+", 
         SuperscriptBox["q", "25"], "-", 
         SuperscriptBox["q", "17"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "16"]}], "+", 
         SuperscriptBox["q", "14"], "+", 
         SuperscriptBox["q", "13"], "+", 
         SuperscriptBox["q", "12"], "+", 
         SuperscriptBox["q", "11"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "10"]}], "+", 
         SuperscriptBox["q", "9"], "+", 
         SuperscriptBox["q", "8"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "7"]}], "+", 
         SuperscriptBox["q", "5"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "12"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["q", "34"]}], "-", 
         SuperscriptBox["q", "32"], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["q", "30"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["q", "28"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["q", "26"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["q", "24"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["q", "22"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["q", "20"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["q", "18"]}], "+", 
         RowBox[{"39", " ", 
          SuperscriptBox["q", "16"]}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["q", "14"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["q", "12"]}], "+", 
         RowBox[{"28", " ", 
          SuperscriptBox["q", "10"]}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["q", "8"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["q", "6"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "4"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "6"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "8"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "10"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "12"]}], ")"}]}]], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "33"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "32"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "30"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "29"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "28"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["q", "27"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["q", "26"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["q", "25"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["q", "24"]}], "+", 
          RowBox[{"49", " ", 
           SuperscriptBox["q", "23"]}], "+", 
          RowBox[{"59", " ", 
           SuperscriptBox["q", "22"]}], "+", 
          RowBox[{"71", " ", 
           SuperscriptBox["q", "21"]}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["q", "20"]}], "+", 
          RowBox[{"91", " ", 
           SuperscriptBox["q", "19"]}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["q", "18"]}], "+", 
          RowBox[{"103", " ", 
           SuperscriptBox["q", "17"]}], "+", 
          RowBox[{"117", " ", 
           SuperscriptBox["q", "16"]}], "+", 
          RowBox[{"103", " ", 
           SuperscriptBox["q", "15"]}], "+", 
          RowBox[{"110", " ", 
           SuperscriptBox["q", "14"]}], "+", 
          RowBox[{"92", " ", 
           SuperscriptBox["q", "13"]}], "+", 
          RowBox[{"89", " ", 
           SuperscriptBox["q", "12"]}], "+", 
          RowBox[{"73", " ", 
           SuperscriptBox["q", "11"]}], "+", 
          RowBox[{"63", " ", 
           SuperscriptBox["q", "10"]}], "+", 
          RowBox[{"51", " ", 
           SuperscriptBox["q", "9"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["q", "8"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["q", "7"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["q", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "3"]}], "+", "q"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "6"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "8"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "10"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "12"]}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "36"]}], "-", 
          SuperscriptBox["q", "32"], "+", 
          SuperscriptBox["q", "30"], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["q", "28"]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["q", "26"]}], "+", 
          RowBox[{"79", " ", 
           SuperscriptBox["q", "24"]}], "+", 
          RowBox[{"131", " ", 
           SuperscriptBox["q", "22"]}], "+", 
          RowBox[{"182", " ", 
           SuperscriptBox["q", "20"]}], "+", 
          RowBox[{"213", " ", 
           SuperscriptBox["q", "18"]}], "+", 
          RowBox[{"226", " ", 
           SuperscriptBox["q", "16"]}], "+", 
          RowBox[{"210", " ", 
           SuperscriptBox["q", "14"]}], "+", 
          RowBox[{"168", " ", 
           SuperscriptBox["q", "12"]}], "+", 
          RowBox[{"121", " ", 
           SuperscriptBox["q", "10"]}], "+", 
          RowBox[{"73", " ", 
           SuperscriptBox["q", "8"]}], "+", 
          RowBox[{"34", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["q", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "2"]}], "+", "1"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "6"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "8"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "10"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "12"]}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "37"], "-", 
          SuperscriptBox["q", "33"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "32"]}], "-", 
          SuperscriptBox["q", "31"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "30"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "28"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "27"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["q", "26"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["q", "25"]}], "+", 
          RowBox[{"41", " ", 
           SuperscriptBox["q", "24"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["q", "23"]}], "+", 
          RowBox[{"73", " ", 
           SuperscriptBox["q", "22"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["q", "21"]}], "+", 
          RowBox[{"105", " ", 
           SuperscriptBox["q", "20"]}], "+", 
          RowBox[{"38", " ", 
           SuperscriptBox["q", "19"]}], "+", 
          RowBox[{"126", " ", 
           SuperscriptBox["q", "18"]}], "+", 
          RowBox[{"43", " ", 
           SuperscriptBox["q", "17"]}], "+", 
          RowBox[{"135", " ", 
           SuperscriptBox["q", "16"]}], "+", 
          RowBox[{"41", " ", 
           SuperscriptBox["q", "15"]}], "+", 
          RowBox[{"125", " ", 
           SuperscriptBox["q", "14"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["q", "13"]}], "+", 
          RowBox[{"99", " ", 
           SuperscriptBox["q", "12"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["q", "11"]}], "+", 
          RowBox[{"69", " ", 
           SuperscriptBox["q", "10"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["q", "9"]}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox["q", "8"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["q", "7"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "4"]}], "+", 
          SuperscriptBox["q", "3"]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "6"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "8"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "10"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "12"]}], ")"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "40"}], "}"}]}], "]"}], " ", "//", " ",
         "Normal"}], ",", "q"}], "]"}], "&"}], "/@", " ", "%"}], " ", "//", 
   " ", "PadRight"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{"%", ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<d=3, r=5\>\"", ",", "\"\<d=4, r=5\>\"", ",", "\"\<d=5, r=5\>\"", 
        ",", "\"\<d=6, r=5\>\"", ",", "\"\<d=7, r=5\>\""}], "}"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "40"}], "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.86957875463548*^9, 3.8695787594647703`*^9}, {
  3.869578833157256*^9, 3.869578864254245*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"585092bd-6938-4345-bc3c-e83cbba91253"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       StyleBox["\[Null]",
        ShowStringCharacters->False], 
       TagBox["0",
        HoldForm], 
       TagBox["1",
        HoldForm], 
       TagBox["2",
        HoldForm], 
       TagBox["3",
        HoldForm], 
       TagBox["4",
        HoldForm], 
       TagBox["5",
        HoldForm], 
       TagBox["6",
        HoldForm], 
       TagBox["7",
        HoldForm], 
       TagBox["8",
        HoldForm], 
       TagBox["9",
        HoldForm], 
       TagBox["10",
        HoldForm], 
       TagBox["11",
        HoldForm], 
       TagBox["12",
        HoldForm], 
       TagBox["13",
        HoldForm], 
       TagBox["14",
        HoldForm], 
       TagBox["15",
        HoldForm], 
       TagBox["16",
        HoldForm], 
       TagBox["17",
        HoldForm], 
       TagBox["18",
        HoldForm], 
       TagBox["19",
        HoldForm], 
       TagBox["20",
        HoldForm], 
       TagBox["21",
        HoldForm], 
       TagBox["22",
        HoldForm], 
       TagBox["23",
        HoldForm], 
       TagBox["24",
        HoldForm], 
       TagBox["25",
        HoldForm], 
       TagBox["26",
        HoldForm], 
       TagBox["27",
        HoldForm], 
       TagBox["28",
        HoldForm], 
       TagBox["29",
        HoldForm], 
       TagBox["30",
        HoldForm], 
       TagBox["31",
        HoldForm], 
       TagBox["32",
        HoldForm], 
       TagBox["33",
        HoldForm], 
       TagBox["34",
        HoldForm], 
       TagBox["35",
        HoldForm], 
       TagBox["36",
        HoldForm], 
       TagBox["37",
        HoldForm], 
       TagBox["38",
        HoldForm], 
       TagBox["39",
        HoldForm], 
       TagBox["40",
        HoldForm]},
      {
       TagBox["\<\"d=3, r=5\"\>",
        HoldForm], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0",
        "2", "1", "2", "2", "4", "2", "5", "4", "6", "6", "9", "6", "12", 
       "11", "13", "13", "18", "15", "22", "20", "24", "25", "31", "27", "37",
        "36", "40", "41", "50"},
      {
       TagBox["\<\"d=4, r=5\"\>",
        HoldForm], "0", "0", "0", "0", "0", "0", "0", "0", "0", "4", "0", 
       "14", "0", "38", "0", "74", "0", "126", "0", "210", "0", "316", "0", 
       "458", "0", "652", "0", "884", "0", "1174", "0", "1544", "0", "1972", 
       "0", "2484", "0", "3108", "0", "3818", "0"},
      {
       TagBox["\<\"d=5, r=5\"\>",
        HoldForm], "0", "0", "0", "0", "0", "0", "1", "0", "5", "4", "17", 
       "16", "36", "40", "74", "83", "131", "149", "219", "249", "342", "389",
        "515", "581", "738", "835", "1036", "1162", "1408", "1575", "1877", 
       "2091", "2449", "2719", "3151", "3480", "3981", "4389", "4978", "5464",
        "6141"},
      {
       TagBox["\<\"d=6, r=5\"\>",
        HoldForm], "0", "0", "0", "0", "0", "1", "0", "4", "0", "14", "0", 
       "39", "0", "92", "0", "178", "0", "313", "0", "517", "0", "799", "0", 
       "1184", "0", "1701", "0", "2356", "0", "3190", "0", "4233", "0", 
       "5500", "0", "7033", "0", "8878", "0", "11045", "0"},
      {
       TagBox["\<\"d=7, r=5\"\>",
        HoldForm], "0", "0", "0", "0", "0", "0", "0", "0", "1", "4", "4", 
       "16", "11", "43", "22", "89", "44", "162", "73", "273", "118", "429", 
       "180", "642", "263", "929", "368", "1295", "510", "1761", "679", 
       "2344", "893", "3055", "1152", "3915", "1464", "4950", "1829", "6169", 
       "2271"}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{
      "Columns" -> {False, True, {False}, False}, 
       "Rows" -> {False, True, {False}, False}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
   Function[BoxForm`e$, 
    TableForm[
    BoxForm`e$, 
     TableHeadings -> {{
       "d=3, r=5", "d=4, r=5", "d=5, r=5", "d=6, r=5", "d=7, r=5"}, {0, 1, 2, 
       3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
       22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39,
        40}}]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.869578833773686*^9, 3.869578864598302*^9}, 
   3.881337757259489*^9, 3.8814217471548843`*^9, 3.881608198857444*^9},
 CellLabel->
  "Out[90]//TableForm=",ExpressionUUID->"70478f99-2a2a-4944-94da-\
b4c4a02a94de"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1425.1546391752577`, 787.5463917525773},
WindowMargins->{{0, Automatic}, {3.389885542657794, Automatic}},
TaggingRules-><|"SlideshowSettings" -> <|"Toolbar" -> True|>|>,
CellContext->Notebook,
CommonDefaultFormatTypes->{"Output"->TraditionalForm},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (December 7, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4f4315db-ef15-4cb2-a7eb-a15bfeea608f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "MathematicaWrong"->{
  Cell[16509, 392, 286, 7, 40, "Section",ExpressionUUID->"1a927533-dd05-4c3b-91e1-7f2d452fbbcb",
   CellTags->"MathematicaWrong"]},
 "IntegrandsScalar"->{
  Cell[129416, 3267, 2860, 46, 53, "Input",ExpressionUUID->"190982a4-129c-4f48-ae82-e50456dd87b5",
   InitializationCell->True,
   CellTags->"IntegrandsScalar"]},
 "PolesandResidues"->{
  Cell[142125, 3611, 220, 4, 40, "Section",ExpressionUUID->"b7af6b03-ad86-40d2-ac52-9bdf1c05e339",
   CellTags->"PolesandResidues"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"MathematicaWrong", 402181, 10628},
 {"IntegrandsScalar", 402336, 10631},
 {"PolesandResidues", 402522, 10635}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 189, 3, 74, "Title",ExpressionUUID->"d46217a4-32c1-4844-8e06-546954f8460d"],
Cell[772, 27, 483, 8, 30, "Author",ExpressionUUID->"6b452623-8c39-4bcf-a977-cff0cbb5eca7"],
Cell[1258, 37, 2095, 42, 90, "Text",ExpressionUUID->"4e1d67bb-f14c-4135-8c0e-5cbb4f241604"],
Cell[CellGroupData[{
Cell[3378, 83, 357, 6, 50, "Section",ExpressionUUID->"794fe1e9-d4b7-4781-86c7-11ac1b0f9f9d"],
Cell[3738, 91, 1760, 50, 90, "Text",ExpressionUUID->"7c1bda0a-b74f-4e1e-8311-c5ef4e1673bd"],
Cell[5501, 143, 3547, 70, 116, "Input",ExpressionUUID->"4790f6c9-2ee9-4b40-8eb8-57e248296399",
 InitializationCell->True],
Cell[9051, 215, 3664, 73, 201, "Input",ExpressionUUID->"2e444cfc-7d43-4456-8d25-bc48c14da71f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[12740, 292, 891, 22, 58, "Input",ExpressionUUID->"f5098363-e6d6-4ae3-91ad-0b94d927bf23"],
Cell[13634, 316, 495, 12, 27, "Output",ExpressionUUID->"0ba39a27-07b0-43f3-98dd-a1fde0373f51"],
Cell[14132, 330, 481, 12, 27, "Output",ExpressionUUID->"48fed0ad-cc1e-42b6-ba3e-34cb6362f4bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14650, 347, 569, 10, 39, "Input",ExpressionUUID->"5b2154bb-499a-4463-b81f-64061e4e00f1"],
Cell[15222, 359, 748, 18, 27, "Output",ExpressionUUID->"44e42283-c050-4ff9-8d67-db5abd065d94"],
Cell[15973, 379, 487, 7, 24, "Output",ExpressionUUID->"aa857fdb-ae3b-4f5e-b49b-7fe1f1c06c1e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16509, 392, 286, 7, 40, "Section",ExpressionUUID->"1a927533-dd05-4c3b-91e1-7f2d452fbbcb",
 CellTags->"MathematicaWrong"],
Cell[16798, 401, 1317, 24, 69, "Text",ExpressionUUID->"e97204ac-9bf3-4b6e-8256-b56f51dda471"],
Cell[CellGroupData[{
Cell[18140, 429, 183, 3, 41, "Subsection",ExpressionUUID->"81598abd-0ce1-435b-9c6c-cb30705ce78b"],
Cell[CellGroupData[{
Cell[18348, 436, 1715, 31, 57, "Input",ExpressionUUID->"4f45b97f-5601-44a1-832f-9975c05bc22a"],
Cell[20066, 469, 2047, 63, 48, "Output",ExpressionUUID->"56e640d5-56c8-443a-93fc-2f8f92da9a98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22150, 537, 944, 17, 40, "Input",ExpressionUUID->"c262c9c8-dfe1-49c0-ae9f-af5c9165a31d"],
Cell[23097, 556, 1149, 32, 126, "Output",ExpressionUUID->"d6fc64cb-503d-4cff-a896-1dc872238a64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24283, 593, 824, 21, 40, "Input",ExpressionUUID->"ff457957-35cd-4ad7-841b-1886f99a2700"],
Cell[25110, 616, 255, 4, 24, "Output",ExpressionUUID->"3860a889-9714-44dc-bf18-31f5781088d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25402, 625, 1521, 35, 73, "Input",ExpressionUUID->"97cad294-2ce9-48d3-9b4b-32550f68fd20"],
Cell[26926, 662, 3223, 94, 51, "Output",ExpressionUUID->"4f318708-a74b-4ce5-867a-0c94c8da1e80"],
Cell[30152, 758, 949, 24, 46, "Output",ExpressionUUID->"ae6dab65-2f1b-4410-8e88-b7eb15463032"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31138, 787, 952, 23, 41, "Input",ExpressionUUID->"985487b6-374b-48a6-a4d0-64bd4c45f855"],
Cell[32093, 812, 417, 11, 44, "Output",ExpressionUUID->"fc8d1be7-2811-4a1a-95ea-e2ecdd40d933"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32559, 829, 195, 3, 41, "Subsection",ExpressionUUID->"b9a4337b-cb8c-4ee2-8d8d-cf617f4f158d"],
Cell[CellGroupData[{
Cell[32779, 836, 975, 20, 40, "Input",ExpressionUUID->"84bbe220-141d-4e4d-983d-782823ab7446"],
Cell[33757, 858, 2050, 63, 48, "Output",ExpressionUUID->"bc21399a-2b67-4841-b1c5-dcfd806bdd37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35844, 926, 702, 14, 40, "Input",ExpressionUUID->"42f99e7e-e6ea-4bfe-bb2c-a2486396330f"],
Cell[36549, 942, 1922, 64, 179, "Output",ExpressionUUID->"7a253fea-07b7-46f3-b961-c92252a2ed16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38508, 1011, 1088, 23, 40, "Input",ExpressionUUID->"6069309b-35fa-4095-acb7-85a881ff9b58"],
Cell[39599, 1036, 2186, 36, 42, "Message",ExpressionUUID->"939d70ff-01ef-4510-8162-1bc967112107"],
Cell[41788, 1074, 2900, 79, 48, "Output",ExpressionUUID->"768e6b60-3e2a-4e7b-861c-fd91947b63bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44725, 1158, 1354, 29, 47, "Input",ExpressionUUID->"96e00ba3-894b-4c84-bafc-e993a42215e5"],
Cell[46082, 1189, 976, 14, 24, "Output",ExpressionUUID->"9826f0d5-330e-41b0-ad4e-7779c60499b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47095, 1208, 1587, 39, 104, "Input",ExpressionUUID->"26bd0520-f1ab-4246-8123-c7a85c32e519"],
Cell[48685, 1249, 2378, 71, 49, "Output",ExpressionUUID->"c47498a9-4b54-4228-a5c5-631c20fbe606"],
Cell[51066, 1322, 3184, 96, 49, "Output",ExpressionUUID->"fc9ee8d1-ae17-48a7-bac6-d0acb321a7b4"],
Cell[54253, 1420, 3799, 116, 51, "Output",ExpressionUUID->"885c970e-7499-4c1d-8d10-2ce1af5797e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58089, 1541, 1260, 37, 76, "Input",ExpressionUUID->"804fe748-09de-46bb-a382-5a764d11d45b"],
Cell[59352, 1580, 4987, 149, 49, "Output",ExpressionUUID->"32aa8b01-e8e1-4425-b579-fd3af25c9aa3"],
Cell[64342, 1731, 528, 8, 24, "Output",ExpressionUUID->"9d6fcabb-a497-44a0-9744-d4f7db0d1c48"],
Cell[64873, 1741, 3402, 106, 51, "Output",ExpressionUUID->"e5cbe491-0ff4-4399-8c9a-231642c71892"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68312, 1852, 634, 13, 41, "Input",ExpressionUUID->"6c482a73-fe1b-4c37-8410-6ff814824fbb"],
Cell[68949, 1867, 540, 8, 24, "Output",ExpressionUUID->"6c5984b2-f865-4061-970f-51ed52c8bf98"]
}, Open  ]],
Cell[69504, 1878, 1763, 33, 69, "Text",ExpressionUUID->"487975b3-c0b2-4fd9-887d-bfd4e5b45998"],
Cell[71270, 1913, 2290, 55, 90, "Text",ExpressionUUID->"4232ed2c-f130-4f7e-b4a1-e53f8371e87c"],
Cell[73563, 1970, 1988, 34, 49, "Text",ExpressionUUID->"1a766630-d99c-48eb-a5a9-acb3788c6ecd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[75600, 2010, 212, 4, 45, "Chapter",ExpressionUUID->"7b4d1cf8-53dd-4b57-836d-6af94b653aee"],
Cell[75815, 2016, 1666, 24, 110, "Text",ExpressionUUID->"734dd2cf-2bbe-4bd9-ac45-021261158894"],
Cell[77484, 2042, 1398, 27, 29, "Text",ExpressionUUID->"ffeb5a89-88fc-4636-86c8-a1b7053cfab8"],
Cell[CellGroupData[{
Cell[78907, 2073, 381, 10, 50, "Section",ExpressionUUID->"d1f3d3be-8f41-4737-826c-effbf11923c4"],
Cell[79291, 2085, 1853, 39, 69, "Text",ExpressionUUID->"e5e586c8-27cd-421d-bbe0-7be79bf41d69"],
Cell[81147, 2126, 1697, 46, 72, "Input",ExpressionUUID->"708cea87-7b3e-4300-bdf3-9ee644ad5047",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[82869, 2176, 718, 10, 22, "Input",ExpressionUUID->"2f5ef577-364a-4014-b522-5f8edcd12431"],
Cell[83590, 2188, 1640, 36, 46, "Output",ExpressionUUID->"21822a5d-e003-4e82-b6cc-fffe6e7085ac"]
}, Open  ]],
Cell[85245, 2227, 1308, 28, 54, "Input",ExpressionUUID->"89e4a310-a844-4138-87b7-d0afea0f468b",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[86578, 2259, 596, 9, 22, "Input",ExpressionUUID->"8c07efb0-de64-4f62-9ca5-fae11548991a"],
Cell[87177, 2270, 1527, 36, 48, "Output",ExpressionUUID->"0fe77dea-9904-4bf9-84e5-9592c4ce5e14"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[88753, 2312, 564, 12, 40, "Section",ExpressionUUID->"ded2f8f9-a3cc-43c8-bb18-a87e9b8c30e7"],
Cell[89320, 2326, 2313, 47, 69, "Text",ExpressionUUID->"5b31e7a6-d42c-480b-a8d2-4b3c53369f62"],
Cell[91636, 2375, 1951, 36, 69, "Text",ExpressionUUID->"d821ea0e-898a-4acd-957e-664388801f87"],
Cell[93590, 2413, 2055, 42, 85, "Input",ExpressionUUID->"e604f9ef-6282-45f6-b166-7e682ded1b8c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[95670, 2459, 253, 4, 22, "Input",ExpressionUUID->"7506fdb4-c6ea-4b56-b7ab-6f0de15efe7f"],
Cell[95926, 2465, 1962, 39, 39, "Output",ExpressionUUID->"fab581e6-95f7-4c20-b9ea-5c9a10d50f33"]
}, Open  ]],
Cell[97903, 2507, 2128, 41, 70, "Input",ExpressionUUID->"1a949c98-1b58-4a81-aff3-b20fcafd7f73",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[100056, 2552, 430, 6, 22, "Input",ExpressionUUID->"129f5daa-d28c-40b7-ad81-c32858269f7d"],
Cell[100489, 2560, 1767, 36, 41, "Output",ExpressionUUID->"5ad4aa9e-86f3-402b-9445-f7542779d74f"]
}, Open  ]],
Cell[102271, 2599, 1345, 36, 71, "Input",ExpressionUUID->"8acd3134-8c7a-4551-9db2-d8cfe5595592",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[103641, 2639, 778, 17, 25, "Input",ExpressionUUID->"b8612638-10ab-426e-a8fd-a75a0f84a9e6"],
Cell[104422, 2658, 1106, 21, 27, "Output",ExpressionUUID->"d36f5472-73f7-4f6b-a66e-839aa040577a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105565, 2684, 375, 7, 22, "Input",ExpressionUUID->"80836472-b8ba-4d1e-bd4d-5499d43d6825"],
Cell[105943, 2693, 1286, 39, 48, "Output",ExpressionUUID->"b8bea653-a8e1-4eaf-97b1-8479739dbaa3"]
}, Open  ]],
Cell[107244, 2735, 1728, 36, 54, "Input",ExpressionUUID->"6957b27b-c645-44a4-b2ba-3d03241bf2f6",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[108997, 2775, 717, 11, 22, "Input",ExpressionUUID->"f06206c9-4536-4756-9a2c-0a2e930a54ff"],
Cell[109717, 2788, 7084, 219, 91, "Output",ExpressionUUID->"9333b6a8-608d-4cb0-b41b-7208b1835a43"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[116850, 3013, 205, 3, 40, "Section",ExpressionUUID->"bcc7dffc-99e2-4b1a-a859-91cf114455ac"],
Cell[117058, 3018, 1167, 17, 49, "Text",ExpressionUUID->"bb1de24b-52f1-41b4-ad56-bcfa4240fca1"],
Cell[118228, 3037, 3005, 67, 192, "Input",ExpressionUUID->"2367489f-0b40-443f-8e2c-5005bb47536a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[121258, 3108, 499, 7, 22, "Input",ExpressionUUID->"00d307ce-aa98-40e1-aea0-c0390a6e5ac3"],
Cell[121760, 3117, 2509, 45, 46, "Output",ExpressionUUID->"01352121-9650-4000-bcaa-6accf8891053"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[124318, 3168, 230, 4, 40, "Section",ExpressionUUID->"d6d4710d-f203-4f84-8ad7-9e568a7d8717"],
Cell[124551, 3174, 1173, 17, 49, "Text",ExpressionUUID->"d8a55954-a582-4373-91d7-0ded733080c6"],
Cell[125727, 3193, 588, 16, 52, "Input",ExpressionUUID->"15850c90-e844-4303-ae8e-d5ecf1a521a2",
 InitializationCell->True],
Cell[126318, 3211, 3095, 54, 66, "Input",ExpressionUUID->"e0c2ea3d-977f-4f66-b484-c920251dcf7d",
 InitializationCell->True],
Cell[129416, 3267, 2860, 46, 53, "Input",ExpressionUUID->"190982a4-129c-4f48-ae82-e50456dd87b5",
 InitializationCell->True,
 CellTags->"IntegrandsScalar"],
Cell[CellGroupData[{
Cell[132301, 3317, 532, 8, 22, "Input",ExpressionUUID->"317dceb6-6dcd-4759-8bb5-8b0815bca0e7"],
Cell[132836, 3327, 9240, 278, 91, "Output",ExpressionUUID->"86f74674-1a64-432b-bf04-e121de6d0127"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[142125, 3611, 220, 4, 40, "Section",ExpressionUUID->"b7af6b03-ad86-40d2-ac52-9bdf1c05e339",
 CellTags->"PolesandResidues"],
Cell[142348, 3617, 1436, 26, 49, "Text",ExpressionUUID->"072f2a7b-a2f5-4705-83cc-1bca40139d7d"],
Cell[143787, 3645, 1759, 35, 90, "Text",ExpressionUUID->"5b10ea75-955d-4f6c-a89a-e6a25de8193f"],
Cell[145549, 3682, 6420, 105, 89, "Input",ExpressionUUID->"6a5f0009-49da-45d5-a565-3716bb7dfe92",
 InitializationCell->True],
Cell[151972, 3789, 5431, 84, 53, "Input",ExpressionUUID->"2a4d6606-a32f-4343-a98e-6b4499e8888f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[157428, 3877, 422, 7, 22, "Input",ExpressionUUID->"8def1bdb-ab00-4967-8365-53429a379754"],
Cell[157853, 3886, 9316, 280, 91, "Output",ExpressionUUID->"ddb1d4e2-62da-4588-b20e-f7f3f313f8aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167206, 4171, 523, 12, 24, "Input",ExpressionUUID->"63f6866b-d22a-429a-89dd-b81918cc5828"],
Cell[167732, 4185, 4307, 124, 81, "Output",ExpressionUUID->"3cda3b73-d7aa-4547-a2a5-28a783c62d5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172076, 4314, 421, 7, 22, "Input",ExpressionUUID->"60192992-8304-4abb-bb91-370d60980530"],
Cell[172500, 4323, 4673, 143, 164, "Output",ExpressionUUID->"c7e0380a-4db4-4e95-a3ca-7e7e4ec8cb32"]
}, Open  ]],
Cell[177188, 4469, 7019, 126, 117, "Input",ExpressionUUID->"60c8cb61-dd3b-43fe-b9d0-3fe910c0d650",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[184232, 4599, 372, 5, 22, "Input",ExpressionUUID->"15ece011-af91-4ce6-9023-bf9395b46889"],
Cell[184607, 4606, 3589, 99, 72, "Output",ExpressionUUID->"e90f3862-efb2-41f7-af99-6f9cf57af6dc"]
}, Open  ]],
Cell[188211, 4708, 3174, 79, 132, "Input",ExpressionUUID->"09148097-12b7-44ec-84c8-4b3e0a38698a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[191410, 4791, 597, 14, 40, "Input",ExpressionUUID->"300cd9e4-5a57-46fc-bf88-eadb5de5ee32"],
Cell[192010, 4807, 2047, 63, 48, "Output",ExpressionUUID->"50c0fabd-ae3d-4598-bef7-d6f643d419df"],
Cell[194060, 4872, 1172, 35, 51, "Output",ExpressionUUID->"0c24b165-b07a-4106-bd5a-986037063d0a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[195281, 4913, 187, 3, 40, "Section",ExpressionUUID->"02e73e2c-66b0-4191-aec4-6ec998be6376"],
Cell[195471, 4918, 1679, 32, 70, "Text",ExpressionUUID->"78dc928c-9ab6-4d4d-8895-b39e9b6b81cf"],
Cell[197153, 4952, 4174, 74, 136, "Input",ExpressionUUID->"7876b6dd-82e5-4cbd-be69-a383eba8b7dd",
 InitializationCell->True],
Cell[201330, 5028, 12191, 210, 381, "Input",ExpressionUUID->"1f10716d-cb97-47f8-8dee-da87368cb1ad",
 InitializationCell->True],
Cell[213524, 5240, 2239, 38, 53, "Input",ExpressionUUID->"9b6907b0-365a-41e4-a4de-4909439aa67a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[215788, 5282, 1015, 20, 22, "Input",ExpressionUUID->"7ebb98a6-9110-49a0-b40a-bb1b038c9007"],
Cell[CellGroupData[{
Cell[216828, 5306, 9095, 273, 80, "Echo",ExpressionUUID->"0c153a27-93f2-42f5-b81e-7ddfa2d7cfe4"],
Cell[225926, 5581, 3416, 99, 62, "Echo",ExpressionUUID->"b26343cf-6b2f-487d-9314-b41f56e2e692"],
Cell[229345, 5682, 4367, 130, 40, "Echo",ExpressionUUID->"ba928890-0ba6-436f-aa85-a09619e38059"],
Cell[233715, 5814, 3407, 96, 59, "Echo",ExpressionUUID->"c7d26ce1-e7b1-492e-a788-e13f48873da1"],
Cell[237125, 5912, 1056, 35, 36, "Echo",ExpressionUUID->"504b3de8-de85-4f8b-87f5-fd9ce6b179b4"]
}, Open  ]],
Cell[238196, 5950, 3164, 49, 43, "Output",ExpressionUUID->"860ee49c-6ad4-43a1-809d-8696c8368779"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241397, 6004, 2680, 72, 64, "Input",ExpressionUUID->"b6e1b1e0-0293-4c0e-ab45-c74d4359af7b"],
Cell[244080, 6078, 1922, 32, 52, "Output",ExpressionUUID->"56d78c62-65e4-46cf-8e41-f79c80d28948"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246039, 6115, 886, 22, 59, "Input",ExpressionUUID->"fea00ec2-85c5-4b9c-9715-4cfbc83d6e34"],
Cell[246928, 6139, 720, 16, 44, "Output",ExpressionUUID->"a0ad24fb-4691-43fb-9f3b-977bd8b8f3a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247685, 6160, 1173, 30, 59, "Input",ExpressionUUID->"666eb91a-c4fc-4e2f-9e06-ddd8562461fc"],
Cell[248861, 6192, 1411, 37, 46, "Output",ExpressionUUID->"c996bcba-23b1-4206-8165-7af300690d93"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[250321, 6235, 154, 3, 40, "Section",ExpressionUUID->"c9dcfaa6-fced-432a-b7fd-8888000ea61d"],
Cell[250478, 6240, 1116, 17, 69, "Text",ExpressionUUID->"1fcfab8e-6653-49c7-b5be-fecffdf2176a"],
Cell[251597, 6259, 1667, 33, 90, "Text",ExpressionUUID->"d2bc53f7-c005-4d98-ba48-fde11f05be24"],
Cell[CellGroupData[{
Cell[253289, 6296, 2021, 63, 81, "Input",ExpressionUUID->"914d0e5c-920b-4aed-887c-b74e89fa06ad"],
Cell[255313, 6361, 4015, 137, 100, "Output",ExpressionUUID->"5be247b6-e3ed-4bb9-b723-5584d4962283"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259365, 6503, 4026, 121, 83, "Input",ExpressionUUID->"340d788d-0df9-4b37-9689-cf2f6876877d"],
Cell[263394, 6626, 4036, 137, 100, "Output",ExpressionUUID->"14ea24eb-e2f5-4a5c-9214-92833db411f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267467, 6768, 11574, 336, 180, "Input",ExpressionUUID->"35593894-6a7b-42ca-b8df-bb4e6af3f104"],
Cell[279044, 7106, 4459, 144, 116, "Output",ExpressionUUID->"a657276e-861d-4266-bb85-7061ccda7167"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[283564, 7257, 253, 4, 52, "Chapter",ExpressionUUID->"4a307331-d381-4b39-ab84-959d2bae02ff"],
Cell[283820, 7263, 1099, 16, 29, "Text",ExpressionUUID->"44cd9187-d2b1-4c5f-91ad-95ed85f78242"],
Cell[CellGroupData[{
Cell[284944, 7283, 156, 3, 50, "Section",ExpressionUUID->"41e0d781-d367-45d5-823a-d91ce428187c"],
Cell[285103, 7288, 1313, 24, 49, "Text",ExpressionUUID->"06b308d5-d540-4a07-93c3-7c766ba8166a"],
Cell[286419, 7314, 1404, 33, 69, "Input",ExpressionUUID->"3c3f55a9-3671-454b-9c15-93767d024b5d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[287848, 7351, 264, 4, 22, "Input",ExpressionUUID->"b07a262e-3ac5-43ea-8339-91c3dc08f1f6"],
Cell[288115, 7357, 526, 12, 41, "Output",ExpressionUUID->"1fa6d70e-4e5a-40ce-a80b-569f4f734b36"]
}, Open  ]],
Cell[288656, 7372, 1538, 39, 72, "Input",ExpressionUUID->"d99d402d-b49d-4b8a-ac1b-1ed12ed6c781",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[290219, 7415, 359, 5, 22, "Input",ExpressionUUID->"7e1da3b1-8185-49b4-9388-319aff5ff41c"],
Cell[290581, 7422, 1737, 50, 48, "Output",ExpressionUUID->"792a1cfa-64bd-4aea-a463-3897700f7183"]
}, Open  ]],
Cell[292333, 7475, 1220, 29, 54, "Input",ExpressionUUID->"e209acef-1905-4e59-a9a0-35c9a8009c4b",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[293578, 7508, 237, 4, 22, "Input",ExpressionUUID->"e78d1d2a-d035-4c05-a2c9-f1947d319098"],
Cell[293818, 7514, 12797, 392, 133, "Output",ExpressionUUID->"67a27faa-9c1a-476d-b11c-35f7eaa9f784"]
}, Open  ]],
Cell[306630, 7909, 770, 17, 53, "Input",ExpressionUUID->"76c9217a-ba01-4f63-a08b-3638e4cc3bc1",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[307425, 7930, 287, 5, 22, "Input",ExpressionUUID->"d47b2a30-9e9d-4660-a6dc-7349f9478cd3"],
Cell[307715, 7937, 16100, 467, 216, "Output",ExpressionUUID->"d15ea1b0-ea29-4d95-9bad-a4194ed10f5c"]
}, Open  ]],
Cell[323830, 8407, 2230, 38, 53, "Input",ExpressionUUID->"0939cbd5-7f2d-4b2b-9cb6-d024f0849831",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[326085, 8449, 580, 11, 22, "Input",ExpressionUUID->"4bda6508-a72b-4aa9-bdd9-cc7e7406961b"],
Cell[CellGroupData[{
Cell[326690, 8464, 16512, 469, 161, "Echo",ExpressionUUID->"0670bf1e-19e8-436e-acce-d26a992eea8a"],
Cell[343205, 8935, 3713, 108, 75, "Echo",ExpressionUUID->"973a9d6e-6c0a-4990-af0d-09fcee59d9b7"],
Cell[346921, 9045, 8683, 251, 80, "Echo",ExpressionUUID->"0bd16e21-6a28-4dbf-979b-18a616654715"],
Cell[355607, 9298, 3649, 104, 71, "Echo",ExpressionUUID->"36495190-a959-44ba-8d04-f747bae5f356"],
Cell[359259, 9404, 1458, 49, 40, "Echo",ExpressionUUID->"bb227320-eb16-46cf-bd69-3b5f77b3ba76"]
}, Open  ]],
Cell[360732, 9456, 950, 25, 45, "Output",ExpressionUUID->"a4726207-ad33-42ad-a704-4e6f07281870"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361719, 9486, 3270, 94, 65, "Input",ExpressionUUID->"225c8c11-d856-44ce-98c2-0557b92c5f44"],
Cell[364992, 9582, 2119, 34, 80, "Output",ExpressionUUID->"4f9415f9-28c8-423c-802a-da93bfd4dfc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367148, 9621, 1297, 25, 44, "Input",ExpressionUUID->"41a1df6a-d664-4205-a47b-a64da7dd70a9"],
Cell[368448, 9648, 935, 25, 48, "Output",ExpressionUUID->"e5a039fa-b11c-4bee-8e3c-0e646cb9755f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[369432, 9679, 152, 3, 40, "Section",ExpressionUUID->"e938d0e2-04e8-4cd8-83b9-3d3c557d8398"],
Cell[369587, 9684, 1020, 15, 69, "Text",ExpressionUUID->"7cc6982d-8462-4884-a406-9a310fac4f37"],
Cell[CellGroupData[{
Cell[370632, 9703, 7192, 220, 128, "Input",ExpressionUUID->"90e3e9fd-b7bd-4641-bcb5-662cbb223f0f"],
Cell[377827, 9925, 7232, 192, 196, "Output",ExpressionUUID->"97084589-6f78-4b5d-abb0-8955f71281d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385096, 10122, 11930, 338, 157, "Input",ExpressionUUID->"585092bd-6938-4345-bc3c-e83cbba91253"],
Cell[397029, 10462, 4563, 146, 116, "Output",ExpressionUUID->"70478f99-2a2a-4944-94da-b4c4a02a94de"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


